On the median of the beta distribution in relation to the median of the gamma distribution

The median of the beta distribution has no closed form, but it is closely tied to the median of the gamma distribution. Kerman's approximation has the ratio form $g(\alpha)/(g(\alpha)+g(\beta))$ with $g(x) = x - 1/3$, a lower bound on the gamma median, and it is a lower bound on the beta median for $1/3 < \alpha < \beta$. The ratio form built from the true gamma median is a tighter lower bound, asymptotically exact as $\beta \to \infty$. The ratio form built from the Wilson-Hilferty approximation to the gamma median, implicit in a classical approximation to the $F$ distribution but little known as an approximation to the beta median, is an upper bound on the line $\alpha = 1$ and, along each ray $\beta = r\alpha$ with $r > 1$, for large shape parameters. The ratio form that is exact on the lines $\alpha = 1$ and $\beta = 1$, $(2^{1/\beta} - 1)/(2^{1/\alpha} + 2^{1/\beta} - 2)$, is numerically within 0.3% of the median when both shape parameters are at least 1, and provably less than 25% above it for $\alpha \le \beta$; it yields a new approximation to the gamma median, which is an upper bound on it for shape parameter below 1 and a lower bound above 1. Interpolating between it and a ratio form with a $1/x$ correction gives, with no fitted constant, an approximation within 0.016% of the median when both shape parameters are at least 1. No ratio form gives the beta median exactly. For large shape parameters, the logit of the median has an explicit second-order expansion. For small shape parameters, bounds in elementary functions are asymptotically tight. An approximation in elementary functions that joins the two ends, with four fitted constants, is exact on the lines $\alpha = 1$, $\beta = 1$, and $\alpha = \beta$, and numerically within 0.065% of the median over the whole domain. Most of the proofs are machine-verified in Lean 4.

==> anc/README.txt <==
Ancillary files for R. F. Lyon, "On the median of the beta distribution in relation to
the median of the gamma distribution".

lean/    The Lean 4 + Mathlib formalization of the theorems and lemmas in the appendix
         (29 source files).  See lean/README.md for the list of results and what is proved
         conditionally.  Build from inside lean/ with:  lake exe cache get  &&  lake build
         (toolchain pinned in lean/lean-toolchain).

python/  paper1_figures.ipynb regenerates every figure in the paper and checks its numerical
         claims.  It uses the modules medians.py and figures_paper1.py (NumPy, SciPy,
         Matplotlib, mpmath); build_notebook.py rebuilds the notebook from the modules.
         checks_mp.py re-checks the error ranges of nu_B8, nu_B9, nu_1/30, and nu_B10 with
         30-digit medians (mpmath), including random off-grid points and the error of nu_B10
         below beta = 0.001, and reproduces the numerical evidence for the conjectures;
         checks_mp_full.out is the output of its full run.
         checks2.py reproduces further numbers quoted in Sections 3.3 to 6 (the accuracy of G,
         the steering thresholds and Table 2, the limit nu_Gamma5, the maximum of c*(x, 1),
         the error ranges and limits of nu_B4 and the factor of Theorem 11, and a check that
         nu_B10 and nu_E as written out in full in Sections 5 and 3.3 match the code, and the
         accuracy of the interpolated nu_I of Section 3.6).  checks3.py reproduces
         the numbers about the ratio form with c = 1/30 (the largest exact c over
         1 <= alpha <= beta, the minimax c, and Carter's formula).
         exact_medians.py reproduces the survey of exact beta medians at rational shape
         parameters in the appendix (needs SymPy).


==> anc/lean/MedianBounds.lean <==
import MedianBounds.Asymptote
import MedianBounds.RatioForm
import MedianBounds.PaperLemmas
import MedianBounds.LowAlpha
import MedianBounds.LargeShape
import MedianBounds.NuB4Large
import MedianBounds.LowBounds
import MedianBounds.LogitMean
import MedianBounds.LowAsym

/-!
# Formalized results on the medians of the Beta and Gamma distributions

Everything is in namespace `MedianBounds`.  Medians are either hypotheses `cdf μ m = 1/2`, with
`μ` Mathlib's `gammaMeasure α 1` or `betaMeasure α β`, or the functions `nuGamma α`, `nuB α β`
(with `nuB0`, `nuGamma4`) defined in `Medians.lean`.  Primed names are the function forms.

Paper results (Lean name ↔ statement):
* `thm_nuB0_asymptote`   — `ν_B0(α,β)/ν_B(α,β) → 1` as `β → ∞`
* `thm_nuB0_bound_le`    — `ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β` (also `'`)
* `thm_nuB0_bound`       — strict for `0 < α < β` (also `'`, and `_exists`)
* `thm_nuB0_bound_eq`    — equality at `α = β` (also `'`)
* `lem_special`          — an exact ratio form forces `g(α)/g(1) = 1/(2^(1/α) − 1)`
* `thm_no_g`             — no `g` gives `ν_B = g(α)/(g(α)+g(β))` for all `0 < α < β`
* `thm_nuGamma4_upper`   — `ν_Γ(α) < ν_Γ4(α)` for `0 < α < 1` (also `'`)
* `thm_nuGamma4_lower`   — `ν_Γ4(α) < ν_Γ(α)` for `α > 1` (also `'`)
* `thm_nuB_symm`, `thm_nuB_equal` — `ν_B(β,α) = 1 − ν_B(α,β)`, `ν_B(α,α) = 1/2`
* `lem_logmean`, `lem_Lambda` — the two lemmas in the proof of the ν_B0 bound
* `lem_nuB_lt_mean`      — `ν_B(α,β) < α/(α+β)` for `0 < α < β`
* `lem_nuB_gt_digamma`   — `e^{ψ₀(α)}/(e^{ψ₀(α)}+e^{ψ₀(β)}) < ν_B(α,β)` for `0 < α < β`
* `integral_logit`       — `E[logit X] = ψ₀(α) − ψ₀(β)` for `X ~ Beta(α,β)`
* `hasDerivAt_logGamma`  — the series `ψ₀` is the derivative of `log Γ` on `(0,∞)`
* `lem_logit_tail`       — the logit of `Beta(α,β)`, `α < β`, is left-skewed about its median
* `nuB4_conjecture_of_triangleAtOne`, `triangleAtOne_of_nuB4_conjecture` — the ν_B4 conjecture is
  equivalent to the median-ratio triangle inequality at triples containing 1
* `triangle_of_pivotMonotone` — monotone pivot ratio ⇒ triangle inequality
* `lem_nuB4_lt_nuB_of_rho` — `ν_B4 < ν_B` where `ν_Γ4/ν_Γ` is no larger at `α` than at `β`
* `thm_nuB4_large` — `ν_B4 < ν_B1 < ν_B` for `x₁ ≤ α < β`, `x₁ = (log 2)²/(3 log 2 − 2) ≈ 6.048`,
  given `BergPedersen` (the first inequality, `nuB4_lt_nuB1_of_large`, needs no hypothesis)
* `thm_nuB4_bound_large` — the ν_B4 conjecture when both shape parameters are at least `x₁`,
  given `BergPedersen`

* `thm_nuB1_bound` — Kerman:  `ν_B1 ≤ ν_B` for `0 < α ≤ β`, `α + β > 2/3`, given `BergPedersen`
  (two published facts about the gamma median, taken as a hypothesis)
* `lem_kerman_ratio` — `(x − 1/3)/ν_Γ(x)` strictly increasing on `x > 1/3`, given `BergPedersen`
* `thm_nuB2_bound_one` — Wilson–Hilferty at `α = 1`:  `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`
* `thm_nuB2_edge_one` — Wilson–Hilferty at `β = 1`:  an exact crossing `α₀ ∈ (2/5, 1/2)`, with
  `ν_B < ν_B2` for `α₀ < α < 1` and `ν_B2 < ν_B` for `1/9 < α < α₀`
* `thm_nuB5_bound` — low-α asymptote `ν_B5 = (α B(α,β)/2)^{1/α}`:  below `ν_B` for `β > 1`, above for
  `β < 1`, equal at `β = 1`
* `lem_logconc_taylor` — Taylor bounds for `ℓ = log M_β`:
  `ℓ(0) + ℓ'(0)α + ½ℓ''(0)α² < ℓ(α) < ℓ(0) + ℓ'(0)α`, with the values at `0` in terms of `ψ₀, ψ₁, ψ₂`
* `thm_lowasym_M` — `M_β(α) → exp(−γ − ψ₀(β+1))` as `α → 0⁺`
* `thm_lowasym_ratio` — `(ν_B/ν_B5 − 1)/αⁿ → 0` as `α → 0⁺`, for every `n`
* `thm_lowasym_median` — `2^{1/α} ν_B(α,β) → exp(−γ − ψ₀(β))` as `α → 0⁺`
* `abs_log_nuB5_sub_log_nuB_le` — the sandwich `|log(ν_B5/ν_B)| ≤ |β−1|(−log(1−ν_B))/α`
* `thm_lowbounds_a`, `thm_nuB6_bound` — `ν_B6 < ν_B5` for all `α, β > 0`; hence `ν_B6 < ν_B` for `β > 1`
* `thm_lowbounds_b`, `thm_nuB7_bound` — `ν_B5 < ν_B7` for all `α, β > 0`; hence `ν_B < ν_B7` for `β < 1`
* `psi1_lt_trigU`, `trigL_lt_psi1`, `tetL_lt_s3`, `dig_bounds` — the Alzer-type polygamma bounds used
  (polygamma functions defined by their series in `Polygamma.lean`)

* `NuB2Conjecture` — the Wilson–Hilferty conjecture `ν_B < ν_B2` for `1 ≤ α < β` (stated only)
* `UniformRemainderConjecture` — the large-shape remainder bound `0 < R < Δ/(72α²)` (stated only)
* `lem_wh_margin` — `LamL α β + Δ/(72α²) < log(ν_Γ2(α)/ν_Γ2(β))` for `1 ≤ α < β`
* `nuB2Conjecture_of_uniformRemainder` — the second conjecture implies the first

The ν_B4 conjecture, `thm_nuB4_bound`, is proved from one unproved inequality,
`conj_median_ratio_triangle` (the only `sorry`); its axiom list shows `sorryAx`.
-/

#print axioms MedianBounds.thm_nuB0_asymptote
#print axioms MedianBounds.thm_nuB0_bound_le
#print axioms MedianBounds.thm_nuB0_bound
#print axioms MedianBounds.thm_nuB0_bound_exists
#print axioms MedianBounds.thm_nuB0_bound_eq
#print axioms MedianBounds.lem_special
#print axioms MedianBounds.thm_no_g
#print axioms MedianBounds.thm_nuGamma4_upper
#print axioms MedianBounds.thm_nuGamma4_lower
#print axioms MedianBounds.thm_nuB_symm
#print axioms MedianBounds.thm_nuB_equal
#print axioms MedianBounds.lem_logmean
#print axioms MedianBounds.lem_Lambda
#print axioms MedianBounds.lem_nuB_lt_mean
#print axioms MedianBounds.lem_logit_tail
#print axioms MedianBounds.nuB4_conjecture_of_triangleAtOne
#print axioms MedianBounds.triangleAtOne_of_nuB4_conjecture
#print axioms MedianBounds.triangle_of_pivotMonotone
#print axioms MedianBounds.lem_nuB4_lt_nuB_of_rho
#print axioms MedianBounds.thm_nuB4_bound
#print axioms MedianBounds.thm_nuB1_bound
#print axioms MedianBounds.thm_nuB2_bound_one
#print axioms MedianBounds.lem_kerman_ratio
#print axioms MedianBounds.thm_nuB2_edge_one
#print axioms MedianBounds.thm_nuB5_bound
#print axioms MedianBounds.lem_wh_margin
#print axioms MedianBounds.nuB2Conjecture_of_uniformRemainder
#print axioms MedianBounds.nuB4_lt_nuB1_of_large
#print axioms MedianBounds.thm_nuB4_large
#print axioms MedianBounds.thm_nuB4_bound_large
#print axioms MedianBounds.lem_logconc_taylor
#print axioms MedianBounds.thm_lowasym_M
#print axioms MedianBounds.thm_lowbounds_a
#print axioms MedianBounds.thm_lowbounds_b
#print axioms MedianBounds.thm_nuB6_bound
#print axioms MedianBounds.thm_nuB7_bound
#print axioms MedianBounds.hasDerivAt_logGamma
#print axioms MedianBounds.integral_logit
#print axioms MedianBounds.integral_logit_lt_log_mr
#print axioms MedianBounds.lem_nuB_gt_digamma
#print axioms MedianBounds.abs_log_nuB5_sub_log_nuB_le
#print axioms MedianBounds.thm_lowasym_ratio
#print axioms MedianBounds.thm_lowasym_median


==> anc/lean/MedianBounds/Asymptote.lean <==
import MedianBounds.Medians
import MedianBounds.GammaTails

/-!
# The high-β asymptote:  `ν_B0(α, β) / ν_B(α, β) → 1` as `β → ∞`

Proof:  `ν_B0 < ν_B` gives the ratio `≤ 1`.  For the other side,
* `ν_Γ(β) ≤ β(1+ε)` eventually (upper Chernoff tail of `Gamma(β)`), and
* `ν_B(α,β) ≤ (1+ε) ν_Γ(α)/β` eventually:  with `s = (1+ε)ν_Γ(α)/β`, the Beta CDF at `s/(1+s)`
  equals `E[F_α(sY)] ≥ F_α((1+ε/2)ν_Γ(α)) · P(Y > β(1−δ)) > 1/2` (lower Chernoff tail),
so the ratio is eventually `≥ 1/(1+ε)² − o(1)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- `ν_Γ(β) ≤ β(1+δ)` for all large `β`. -/
lemma nuGamma_le_eventually {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1) :
    ∀ᶠ β in atTop, nuGamma β ≤ β * (1 + δ) := by
  have hκ : 0 < δ ^ 2 / 8 := by positivity
  filter_upwards [eventually_gt_atTop 0,
    (tendsto_exp_neg_mul hκ).eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))]
    with β hβ hexp
  have h := gamma_upper_tail_exp hβ hδ0 hδ1
  by_contra hc
  push Not at hc
  have := monotone_cdf (gammaMeasure β 1) hc.le
  rw [nuGamma_spec hβ] at this
  linarith

/-- `ν_B(α, β) ≤ (1+ε) ν_Γ(α) / β` for all large `β`. -/
lemma nuB_le_eventually {α ε : ℝ} (hα : 0 < α) (hε : 0 < ε) :
    ∀ᶠ β in atTop, nuB α β ≤ (1 + ε) * nuGamma α / β := by
  set m := nuGamma α with hm_def
  have hm := nuGamma_pos hα
  have hX := gamma_CDFHyp hα
  set δ := ε / 2 / (1 + ε) with hδ_def
  have hδ0 : 0 < δ := by positivity
  have hδ1 : δ < 1 := by rw [hδ_def, div_lt_one (by linarith)]; linarith
  have hsc : (1 + ε) * (1 - δ) = 1 + ε / 2 := by rw [hδ_def]; field_simp; ring
  set p := cdf (gammaMeasure α 1) ((1 + ε / 2) * m) with hp_def
  have hp : 1 / 2 < p := by
    have := hX.strictMono (Set.mem_Ioi.mpr hm) (Set.mem_Ioi.mpr (by positivity))
      (show m < (1 + ε / 2) * m by nlinarith)
    rwa [nuGamma_spec hα] at this
  have hp1 : p ≤ 1 := cdf_le_one _ _
  have hgap : 0 < 1 - 1 / (2 * p) := by
    rw [sub_pos, div_lt_one (by linarith)]; linarith
  have hκ : 0 < δ ^ 2 / 4 := by positivity
  filter_upwards [eventually_gt_atTop 0, (tendsto_exp_neg_mul hκ).eventually (gt_mem_nhds hgap)]
    with β hβ hexp
  set s := (1 + ε) * m / β with hs_def
  have hs : 0 < s := by positivity
  set c := β * (1 - δ) with hc_def
  have hc : 0 < c := by rw [hc_def]; nlinarith
  have hsc' : s * c = (1 + ε / 2) * m := by
    rw [hs_def, hc_def, ← hsc]; field_simp
  -- the integrand y ↦ f_β(y) F_α(s y)
  obtain ⟨-, hI⟩ := gd_total hβ
  set h := fun y => gd β (1 / Gamma β) y * cdf (gammaMeasure α 1) (s * y) with hh
  have hmeas : Measurable h := by
    have h1 : Measurable (gd β (1 / Gamma β)) := by unfold gd; fun_prop
    have h2 : Measurable (fun y => cdf (gammaMeasure α 1) (s * y)) :=
      (monotone_cdf (gammaMeasure α 1)).measurable.comp (measurable_const.mul measurable_id)
    exact h1.mul h2
  have hhI : IntegrableOn h (Ioi 0) := by
    refine Integrable.mono' hI hmeas.aestronglyMeasurable ?_
    refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
    have h0 := gd_nonneg hβ hy
    have hF0 := cdf_nonneg (gammaMeasure α 1) (s * y)
    have hF1 := cdf_le_one (gammaMeasure α 1) (s * y)
    simp only [hh, Real.norm_eq_abs]
    rw [abs_of_nonneg (by positivity)]
    nlinarith
  have hlow : p * (1 - cdf (gammaMeasure β 1) c) ≤ Pint (cdf (gammaMeasure α 1)) β (1 / Gamma β) s := by
    rw [one_sub_cdf_gamma hβ hc]
    calc p * ∫ y in Ioi c, gd β (1 / Gamma β) y
        = ∫ y in Ioi c, gd β (1 / Gamma β) y * p := by rw [integral_mul_const, mul_comm]
      _ ≤ ∫ y in Ioi c, h y := by
          refine setIntegral_mono_on ((hI.mono_set (Ioi_subset_Ioi hc.le)).mul_const p)
            (hhI.mono_set (Ioi_subset_Ioi hc.le)) measurableSet_Ioi (fun y (hy : c < y) => ?_)
          have h0 := gd_nonneg hβ (lt_trans hc hy)
          have hF : p ≤ cdf (gammaMeasure α 1) (s * y) := by
            rw [hp_def, ← hsc']
            exact monotone_cdf _ (by nlinarith)
          simp only [hh]
          exact mul_le_mul_of_nonneg_left hF h0
      _ ≤ ∫ y in Ioi 0, h y := by
          refine setIntegral_mono_set hhI ?_ (ae_of_all _ (Ioi_subset_Ioi hc.le))
          refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
          have h0 := gd_nonneg hβ hy
          have hF0 := cdf_nonneg (gammaMeasure α 1) (s * y)
          simp only [hh, Pi.zero_apply]
          positivity
      _ = Pint (cdf (gammaMeasure α 1)) β (1 / Gamma β) s := rfl
  have htail := gamma_lower_tail_exp hβ hδ0 hδ1
  have hhalf : 1 / 2 < cdf (betaMeasure α β) (s / (1 + s)) := by
    rw [← Pint_eq_beta hα hβ hs]
    have h1 : 1 / (2 * p) < 1 - cdf (gammaMeasure β 1) c := by rw [← hc_def] at htail; linarith
    have h2 : p * (1 / (2 * p)) = 1 / 2 := by field_simp
    nlinarith
  by_contra hcon
  push Not at hcon
  have hx : s / (1 + s) ≤ nuB α β := by
    have : s / (1 + s) ≤ s := div_le_self hs.le (by linarith)
    linarith
  have := monotone_cdf (betaMeasure α β) hx
  rw [nuB_spec hα hβ] at this
  linarith

/-- **Theorem (high-β asymptote).** `ν_B0(α, β) / ν_B(α, β) → 1` as `β → ∞`. -/
theorem thm_nuB0_asymptote {α : ℝ} (hα : 0 < α) :
    Tendsto (fun β => nuB0 α β / nuB α β) atTop (𝓝 1) := by
  set m := nuGamma α
  have hm := nuGamma_pos hα
  rw [tendsto_order]
  refine ⟨fun a ha => ?_, fun a ha => ?_⟩
  · -- lower side
    rcases le_or_gt a 0 with ha0 | ha0
    · filter_upwards [eventually_gt_atTop 0] with β hβ
      have h1 := nuB_mem hα hβ
      have h2 := nuGamma_pos hβ
      have : 0 < nuB0 α β / nuB α β := div_pos (div_pos hm (add_pos hm h2)) h1.1
      linarith
    set ε := min (1 / 2) ((1 / a - 1) / 3) with hε_def
    have h1a : 1 < 1 / a := by rw [lt_div_iff₀ ha0]; linarith
    have hε : 0 < ε := lt_min (by norm_num) (by linarith)
    have hε1 : ε ≤ 1 / 2 := min_le_left _ _
    have hε2 : ε ≤ (1 / a - 1) / 3 := min_le_right _ _
    have hlim_gt : a < ((0 + (1 + ε)) * (1 + ε))⁻¹ := by
      rw [zero_add, ← one_div, lt_div_iff₀ (by positivity)]
      have : (1 + ε) * (1 + ε) < 1 / a := by nlinarith
      rw [lt_div_iff₀ ha0] at this
      linarith
    have hlim : Tendsto (fun β : ℝ => ((m / β + (1 + ε)) * (1 + ε))⁻¹) atTop
        (𝓝 (((0 + (1 + ε)) * (1 + ε))⁻¹)) := by
      refine (((tendsto_const_nhds.div_atTop tendsto_id).add tendsto_const_nhds).mul_const
        _).inv₀ (by positivity)
    filter_upwards [eventually_gt_atTop 0, nuGamma_le_eventually hε (by linarith),
      nuB_le_eventually hα hε, hlim.eventually (lt_mem_nhds hlim_gt)] with β hβ hM hN hh
    have hNpos := (nuB_mem hα hβ).1
    have hMpos := nuGamma_pos hβ
    unfold nuB0
    -- R ≥ [m/(m + β(1+ε))] / [(1+ε) m / β] = ((m/β + (1+ε)) (1+ε))⁻¹
    have hA : m / (m + β * (1 + ε)) ≤ m / (m + nuGamma β) :=
      div_le_div_of_nonneg_left hm.le (by positivity) (by linarith)
    have hR1 : m / (m + β * (1 + ε)) / ((1 + ε) * m / β) ≤ m / (m + nuGamma β) / nuB α β := by
      calc m / (m + β * (1 + ε)) / ((1 + ε) * m / β)
          ≤ m / (m + nuGamma β) / ((1 + ε) * m / β) :=
            div_le_div_of_nonneg_right hA (by positivity)
        _ ≤ m / (m + nuGamma β) / nuB α β :=
            div_le_div_of_nonneg_left (by positivity) hNpos hN
    have hR2 : m / (m + β * (1 + ε)) / ((1 + ε) * m / β) = ((m / β + (1 + ε)) * (1 + ε))⁻¹ := by
      have hm0 : m ≠ 0 := hm.ne'
      have h3 : m + β * (1 + ε) ≠ 0 := by positivity
      have h4 : m / β + (1 + ε) ≠ 0 := by positivity
      field_simp
    linarith
  · -- upper side:  the ratio is < 1 once β > α
    filter_upwards [eventually_gt_atTop α] with β hβ
    have hb := thm_nuB0_bound' hα hβ
    have hNpos := (nuB_mem hα (lt_trans hα hβ)).1
    have : nuB0 α β / nuB α β < 1 := by rw [div_lt_one hNpos]; exact hb
    linarith

end MedianBounds


==> anc/lean/MedianBounds/BetaFacts.lean <==
import MedianBounds.BetaLink
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Gamma.BohrMollerup

/-!
# Facts about the Beta distribution

The Beta CDF vanishes on `(-∞, 0]`, equals `1` on `[1, ∞)`, is strictly increasing on `[0, 1]`
(so the median is unique), and satisfies the reflection symmetry
`I_{1-x}(β, α) = 1 - I_x(α, β)`.  Closed forms for the CDFs of `Beta(α,1)`, `Beta(1,α)` and
`Beta(1/2, 2)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma betaPDFReal_nonneg' {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (v : ℝ) : 0 ≤ betaPDFReal a b v := by
  unfold betaPDFReal; split_ifs with h
  · have := beta_pos ha hb
    have := rpow_pos_of_pos h.1 (a - 1)
    have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
    positivity
  · exact le_rfl

/-- The Beta CDF as an integral from `0`. -/
lemma cdf_beta_eq_interval {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (x : ℝ) :
    cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..x, betaPDFReal a b v := by
  have hI := integrable_betaPDFReal ha hb
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  rw [cdf_beta_eq_integral ha hb, ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn
    hI.integrableOn, h0, sub_zero]

lemma cdf_beta_of_nonpos {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : x ≤ 0) :
    cdf (betaMeasure a b) x = 0 := by
  rw [cdf_beta_eq_integral ha hb, setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
  · simp
  · intro v (hv : v ≤ x); simp [betaPDFReal, not_lt.mpr (le_trans hv hx)]

/-- The Beta density integrates to `1` over `[0, 1]`. -/
lemma integral_betaPDF_unit {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ∫ v in (0 : ℝ)..1, betaPDFReal a b v = 1 := by
  have hI := integrable_betaPDFReal ha hb
  have hconst : ∀ x, 1 ≤ x → cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..1, betaPDFReal a b v := by
    intro x hx
    rw [cdf_beta_eq_interval ha hb, ← intervalIntegral.integral_add_adjacent_intervals
      (b := 1) hI.intervalIntegrable hI.intervalIntegrable]
    have : ∫ v in (1 : ℝ)..x, betaPDFReal a b v = 0 := by
      rw [intervalIntegral.integral_congr (g := fun _ => (0 : ℝ))]
      · simp
      · intro v hv
        rw [uIcc_of_le hx] at hv
        simp [betaPDFReal, not_lt.mpr hv.1]
    rw [this, add_zero]
  have h := tendsto_cdf_atTop (betaMeasure a b)
  have h2 : Tendsto (cdf (betaMeasure a b)) atTop (𝓝 (∫ v in (0 : ℝ)..1, betaPDFReal a b v)) :=
    tendsto_const_nhds.congr' (by
      filter_upwards [eventually_ge_atTop 1] with x hx; exact (hconst x hx).symm)
  exact tendsto_nhds_unique h2 h

lemma cdf_beta_of_one_le {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : 1 ≤ x) :
    cdf (betaMeasure a b) x = 1 := by
  have hI := integrable_betaPDFReal ha hb
  rw [cdf_beta_eq_interval ha hb, ← intervalIntegral.integral_add_adjacent_intervals
    (b := 1) hI.intervalIntegrable hI.intervalIntegrable, integral_betaPDF_unit ha hb]
  have : ∫ v in (1 : ℝ)..x, betaPDFReal a b v = 0 := by
    rw [intervalIntegral.integral_congr (g := fun _ => (0 : ℝ))]
    · simp
    · intro v hv
      rw [uIcc_of_le hx] at hv
      simp [betaPDFReal, not_lt.mpr hv.1]
  rw [this, add_zero]

/-- The Beta CDF is strictly increasing on `[0, 1]`. -/
lemma cdf_beta_strictMonoOn {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    StrictMonoOn (cdf (betaMeasure a b)) (Icc 0 1) := by
  intro x hx y hy hxy
  have hI := integrable_betaPDFReal ha hb
  have : cdf (betaMeasure a b) y - cdf (betaMeasure a b) x = ∫ v in x..y, betaPDFReal a b v := by
    rw [cdf_beta_eq_interval ha hb, cdf_beta_eq_interval ha hb,
      intervalIntegral.integral_interval_sub_left hI.intervalIntegrable hI.intervalIntegrable]
  have hpos : 0 < ∫ v in x..y, betaPDFReal a b v :=
    intervalIntegral.intervalIntegral_pos_of_pos_on hI.intervalIntegrable
      (fun v hv => betaPDFReal_pos (lt_of_le_of_lt hx.1 hv.1) (lt_of_lt_of_le hv.2 hy.2) ha hb) hxy
  linarith

/-- A median of `Beta(a,b)` lies in `(0, 1)`. -/
lemma beta_median_mem {a b ν : ℝ} (ha : 0 < a) (hb : 0 < b) (h : cdf (betaMeasure a b) ν = 1 / 2) :
    0 < ν ∧ ν < 1 := by
  constructor
  · by_contra hc; push Not at hc
    rw [cdf_beta_of_nonpos ha hb hc] at h; norm_num at h
  · by_contra hc; push Not at hc
    rw [cdf_beta_of_one_le ha hb hc] at h; norm_num at h

/-- The median of `Beta(a,b)` is unique. -/
lemma beta_median_unique {a b ν₁ ν₂ : ℝ} (ha : 0 < a) (hb : 0 < b)
    (h₁ : cdf (betaMeasure a b) ν₁ = 1 / 2) (h₂ : cdf (betaMeasure a b) ν₂ = 1 / 2) : ν₁ = ν₂ := by
  obtain ⟨h10, h11⟩ := beta_median_mem ha hb h₁
  obtain ⟨h20, h21⟩ := beta_median_mem ha hb h₂
  exact (cdf_beta_strictMonoOn ha hb).injOn ⟨h10.le, h11.le⟩ ⟨h20.le, h21.le⟩ (h₁.trans h₂.symm)

lemma beta_comm (a b : ℝ) : beta a b = beta b a := by
  unfold beta; rw [mul_comm, add_comm]

lemma betaPDFReal_reflect (a b u : ℝ) : betaPDFReal b a (1 - u) = betaPDFReal a b u := by
  unfold betaPDFReal
  by_cases h : 0 < u ∧ u < 1
  · rw [ite_eq_left ⟨by linarith [h.2], by linarith [h.1]⟩, ite_eq_left h, beta_comm, sub_sub_cancel]; ring
  · rw [ite_eq_right h, ite_eq_right]
    intro h'; exact h ⟨by linarith [h'.2], by linarith [h'.1]⟩

/-- **Reflection symmetry:** `I_{1-x}(b, a) = 1 - I_x(a, b)`. -/
theorem cdf_beta_reflect {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) :
    cdf (betaMeasure b a) (1 - x) = 1 - cdf (betaMeasure a b) x := by
  have hI := integrable_betaPDFReal ha hb
  have h := intervalIntegral.integral_comp_sub_left (fun v => betaPDFReal b a v) (1 : ℝ)
    (a := x) (b := 1)
  simp only [betaPDFReal_reflect, sub_self] at h
  rw [cdf_beta_eq_interval hb ha, cdf_beta_eq_interval ha hb, ← h,
    ← intervalIntegral.integral_interval_sub_left hI.intervalIntegrable hI.intervalIntegrable,
    integral_betaPDF_unit ha hb]

/-- **Median symmetry:** `ν_B(b, a) = 1 - ν_B(a, b)`. -/
theorem thm_nuB_symm {a b ν : ℝ} (ha : 0 < a) (hb : 0 < b) (h : cdf (betaMeasure a b) ν = 1 / 2) :
    cdf (betaMeasure b a) (1 - ν) = 1 / 2 := by
  rw [cdf_beta_reflect ha hb, h]; norm_num

/-- **Equal shapes:** `ν_B(a, a) = 1/2`. -/
theorem thm_nuB_equal {a : ℝ} (ha : 0 < a) : cdf (betaMeasure a a) (1 / 2) = 1 / 2 := by
  have h := cdf_beta_reflect (x := 1 / 2) ha ha
  rw [show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num] at h
  linarith

/-! ### Closed forms for special shapes -/

lemma beta_one_right {α : ℝ} (hα : 0 < α) : beta α 1 = 1 / α := by
  have := Gamma_pos_of_pos hα
  unfold beta
  rw [Gamma_one, Gamma_add_one hα.ne']
  field_simp

lemma beta_one_left {α : ℝ} (hα : 0 < α) : beta 1 α = 1 / α := by
  have := Gamma_pos_of_pos hα
  unfold beta
  rw [Gamma_one, add_comm, Gamma_add_one hα.ne']
  field_simp

/-- The Beta(α,1) CDF is `x^α` on `(0,1)`. -/
lemma cdf_beta_left {α x : ℝ} (hα : 0 < α) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure α 1) x = x ^ α := by
  rw [cdf_beta_Ioo hα one_pos hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le]
  simp only [sub_self, rpow_zero, mul_one, beta_one_right hα]
  rw [intervalIntegral.integral_const_mul, integral_rpow (Or.inl (by linarith)),
    show α - 1 + 1 = α by ring, zero_rpow hα.ne', sub_zero]
  field_simp

/-- The Beta(1,α) CDF is `1 − (1−x)^α` on `(0,1)`. -/
lemma cdf_beta_right {α x : ℝ} (hα : 0 < α) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure 1 α) x = 1 - (1 - x) ^ α := by
  rw [cdf_beta_Ioo one_pos hα hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le]
  simp only [sub_self, rpow_zero, mul_one, beta_one_left hα]
  have h := intervalIntegral.integral_comp_sub_left (fun u : ℝ => u ^ (α - 1)) (1 : ℝ)
    (a := 0) (b := x)
  rw [intervalIntegral.integral_const_mul, h, integral_rpow (Or.inl (by linarith)),
    show α - 1 + 1 = α by ring, sub_zero, one_rpow]
  field_simp

/-- `q = (1/2)^(1/α)` lies in `(0,1)`, satisfies `q^α = 1/2` and `2^(1/α) = 1/q`. -/
lemma half_rpow_facts {α : ℝ} (hα : 0 < α) :
    0 < (1 / 2 : ℝ) ^ (1 / α) ∧ (1 / 2 : ℝ) ^ (1 / α) < 1 ∧
      ((1 / 2 : ℝ) ^ (1 / α)) ^ α = 1 / 2 ∧ (2 : ℝ) ^ (1 / α) = 1 / (1 / 2 : ℝ) ^ (1 / α) := by
  refine ⟨rpow_pos_of_pos (by norm_num) _, rpow_lt_one (by norm_num) (by norm_num) (by positivity),
    ?_, ?_⟩
  · rw [← rpow_mul (by norm_num), one_div_mul_cancel hα.ne', rpow_one]
  · rw [div_rpow zero_le_one zero_le_two, one_rpow, one_div_one_div]

/-- `B(1/2, 2) = 4/3`. -/
lemma beta_half_two : beta (1 / 2) 2 = 4 / 3 := by
  have hG := Gamma_pos_of_pos (show (0 : ℝ) < 1 / 2 by norm_num)
  unfold beta
  rw [Gamma_two, show (1 / 2 : ℝ) + 2 = (1 / 2 + 1) + 1 by norm_num,
    Gamma_add_one (by norm_num), Gamma_add_one (by norm_num)]
  field_simp
  norm_num

/-- The `Beta(1/2, 2)` CDF is `(3/2) x^(1/2) − (1/2) x^(3/2)` on `(0,1)`. -/
lemma cdf_beta_half_two {x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure (1 / 2) 2) x = 3 / 2 * x ^ (1 / 2 : ℝ) - 1 / 2 * x ^ (3 / 2 : ℝ) := by
  rw [cdf_beta_Ioo (by norm_num) two_pos hx0 hx1,
    setIntegral_congr_fun measurableSet_Ioo
      (g := fun v => 3 / 4 * (v ^ (-1 / 2 : ℝ) - v ^ (1 / 2 : ℝ)))]
  · rw [← integral_Ioc_eq_integral_Ioo, ← intervalIntegral.integral_of_le hx0.le,
      intervalIntegral.integral_const_mul,
      intervalIntegral.integral_sub (intervalIntegral.intervalIntegrable_rpow' (by norm_num))
        (intervalIntegral.intervalIntegrable_rpow' (by norm_num)),
      integral_rpow (Or.inl (by norm_num)), integral_rpow (Or.inl (by norm_num))]
    norm_num
    ring
  · intro v hv
    have hv0 : 0 < v := hv.1
    have e : v ^ (1 / 2 : ℝ) = v ^ (-1 / 2 : ℝ) * v := by
      rw [← rpow_add_one hv0.ne']; norm_num
    simp only
    rw [beta_half_two, show (1 / 2 : ℝ) - 1 = -1 / 2 by norm_num,
      show (2 : ℝ) - 1 = 1 by norm_num, rpow_one, e]
    ring

end MedianBounds


==> anc/lean/MedianBounds/BetaLink.lean <==
import MedianBounds.GammaCDF
import MedianBounds.PairingIntegral
import Mathlib.Probability.Distributions.Beta
import Mathlib.Analysis.SpecialFunctions.Gamma.Basic
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.MeasureTheory.Function.LocallyIntegrable

/-!
# Link to the Beta distribution:
`∫_{y>0} f_b(y) F_a(s y) dy = I_{s/(1+s)}(a, b)` (the Beta(a,b) CDF).
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-! ### Gamma CDF as an integral over `(0, x)` -/

lemma cdf_gamma_Ioo {a x : ℝ} (ha : 0 < a) (hx : 0 < x) :
    cdf (gammaMeasure a 1) x = ∫ w in Ioo 0 x, gammaPDFReal a 1 w := by
  have hI := integrable_gammaPDFReal' ha
  have h := intervalIntegral.integral_Iic_sub_Iic (a := 0) (b := x) hI.integrableOn hI.integrableOn
  rw [← cdf_gammaMeasure_eq_integral ha one_pos, ← cdf_gammaMeasure_eq_integral ha one_pos,
    cdf_gamma_zero ha, sub_zero, intervalIntegral.integral_of_le hx.le,
    integral_Ioc_eq_integral_Ioo] at h
  exact h

/-- Scaling substitution `w = y u`. -/
lemma integral_Ioo_scale {g : ℝ → ℝ} {y s : ℝ} (hy : 0 < y) :
    ∫ w in Ioo 0 (s * y), g w = ∫ u in Ioo 0 s, y * g (y * u) := by
  have h := integral_image_eq_integral_abs_deriv_smul (f := fun u => y * u) (f' := fun _ => y)
    (s := Ioo 0 s) measurableSet_Ioo
    (fun x _ => ((hasDerivAt_id' x).const_mul y).hasDerivWithinAt.congr_deriv (by ring))
    (fun u _ v _ h => mul_left_cancel₀ hy.ne' h) g
  rw [image_mul_left_Ioo hy, mul_zero, mul_comm y s] at h
  rw [h]
  simp only [smul_eq_mul, abs_of_pos hy]

/-! ### The Beta CDF -/

lemma integrable_betaPDFReal {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : Integrable (betaPDFReal a b) := by
  refine ⟨(measurable_betaPDFReal a b).aestronglyMeasurable, ?_⟩
  have hnn : ∀ x, 0 ≤ betaPDFReal a b x := by
    intro x; unfold betaPDFReal; split_ifs with h
    · have := beta_pos ha hb
      have := rpow_pos_of_pos h.1 (a - 1)
      have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
      positivity
    · exact le_rfl
  rw [hasFiniteIntegral_iff_ofReal (ae_of_all _ hnn)]
  have := lintegral_betaPDF_eq_one ha hb
  simp only [betaPDF] at this
  rw [this]; exact ENNReal.one_lt_top

lemma cdf_beta_eq_integral {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (x : ℝ) :
    cdf (betaMeasure a b) x = ∫ v in Iic x, betaPDFReal a b v := by
  have : IsProbabilityMeasure (betaMeasure a b) := isProbabilityMeasureBeta ha hb
  rw [cdf_eq_real, betaMeasure, measureReal_def, withDensity_apply _ measurableSet_Iic]
  refine (integral_eq_lintegral_of_nonneg_ae ?_ ?_).symm
  · refine ae_of_all _ fun v => ?_
    change 0 ≤ betaPDFReal a b v
    unfold betaPDFReal; split_ifs with h
    · have := beta_pos ha hb
      have := rpow_pos_of_pos h.1 (a - 1)
      have := rpow_pos_of_pos (sub_pos.mpr h.2) (b - 1)
      positivity
    · exact le_rfl
  · exact (measurable_betaPDFReal a b).aestronglyMeasurable

lemma cdf_beta_Ioo {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure a b) x =
      ∫ v in Ioo 0 x, 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1) := by
  have hI := integrable_betaPDFReal ha hb
  have h := intervalIntegral.integral_Iic_sub_Iic (a := 0) (b := x) hI.integrableOn hI.integrableOn
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  rw [h0, sub_zero, intervalIntegral.integral_of_le hx.le, integral_Ioc_eq_integral_Ioo] at h
  rw [cdf_beta_eq_integral ha hb, h]
  refine setIntegral_congr_fun measurableSet_Ioo (fun v hv => ?_)
  simp [betaPDFReal, hv.1, lt_trans hv.2 hx1]

/-! ### The inner Gamma integral -/

/-- The Fubini integrand `K(y,u) = f_b(y) · y · f_a(y u)`. -/
noncomputable def Kf (a b y u : ℝ) : ℝ := gd b (1 / Gamma b) y * y * gammaPDFReal a 1 (y * u)

lemma Kf_eq {a b y u : ℝ} (hy : 0 < y) (hu : 0 < u) :
    Kf a b y u = u ^ (a - 1) / (Gamma a * Gamma b) * (y ^ (a + b - 1) * exp (-((1 + u) * y))) := by
  simp only [Kf, gd, gammaPDFReal, ite_eq_left (mul_pos hy hu).le, one_rpow, one_mul]
  rw [mul_rpow hy.le hu.le, show a + b - 1 = (b - 1 + 1) + (a - 1) by ring, rpow_add hy,
    rpow_add_one hy.ne', show -((1 + u) * y) = -y + -(y * u) by ring, exp_add]
  field_simp

lemma Kf_nonneg {a b y u : ℝ} (ha : 0 < a) (hb : 0 < b) (hy : 0 < y) (hu : 0 < u) :
    0 ≤ Kf a b y u := by
  rw [Kf_eq hy hu]
  have := Gamma_pos_of_pos ha
  have := Gamma_pos_of_pos hb
  have := rpow_pos_of_pos hu (a - 1)
  have := rpow_pos_of_pos hy (a + b - 1)
  positivity

lemma inner_formula {a b u : ℝ} (ha : 0 < a) (hb : 0 < b) (hu : 0 < u) :
    ∫ y in Ioi 0, Kf a b y u =
      Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) := by
  rw [setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => Kf_eq hy hu),
    integral_const_mul, integral_rpow_mul_exp_neg_mul_Ioi (add_pos ha hb) (by linarith)]
  ring

lemma inner_pos {a b u : ℝ} (ha : 0 < a) (hb : 0 < b) (hu : 0 < u) :
    0 < Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) := by
  have := Gamma_pos_of_pos ha
  have := Gamma_pos_of_pos hb
  have := Gamma_pos_of_pos (add_pos ha hb)
  have := rpow_pos_of_pos hu (a - 1)
  have := rpow_pos_of_pos (show (0 : ℝ) < 1 / (1 + u) by positivity) (a + b)
  positivity

/-! ### The outer substitution `v = u/(1+u)` -/

lemma outer_subst {a b s : ℝ} (hs : 0 < s) :
    ∫ u in Ioo 0 s, Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b) =
      ∫ v in Ioo 0 (s / (1 + s)), 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1) := by
  have hderiv : ∀ u ∈ Ioo (0 : ℝ) s,
      HasDerivWithinAt (fun u => u / (1 + u)) (1 / (1 + u) ^ 2) (Ioo 0 s) u := by
    intro u hu
    have h1u : (1 + u) ≠ 0 := by linarith [hu.1]
    exact (((hasDerivAt_id' u).div ((hasDerivAt_id' u).const_add 1) h1u).congr_deriv
      (by field_simp; ring)).hasDerivWithinAt
  have hinj : InjOn (fun u : ℝ => u / (1 + u)) (Ioo 0 s) := by
    intro u hu v hv h
    have h1 : (1 + u) ≠ 0 := by linarith [hu.1]
    have h2 : (1 + v) ≠ 0 := by linarith [hv.1]
    simp only at h
    field_simp at h
    linarith
  have himg : (fun u : ℝ => u / (1 + u)) '' Ioo 0 s = Ioo 0 (s / (1 + s)) := by
    ext v
    constructor
    · rintro ⟨u, hu, rfl⟩
      refine ⟨div_pos hu.1 (by linarith [hu.1]), ?_⟩
      rw [div_lt_div_iff₀ (by linarith [hu.1]) (by linarith)]
      nlinarith [hu.2]
    · intro hv
      have hv1 : v < 1 := lt_trans hv.2 (by rw [div_lt_one (by linarith)]; linarith)
      refine ⟨v / (1 - v), ⟨div_pos hv.1 (by linarith), ?_⟩, ?_⟩
      · rw [div_lt_iff₀ (by linarith)]
        have := hv.2
        rw [lt_div_iff₀ (by linarith)] at this
        nlinarith
      · have : (1 - v) ≠ 0 := by linarith
        field_simp
        ring
  have h := integral_image_eq_integral_abs_deriv_smul measurableSet_Ioo hderiv hinj
    (fun v => 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1))
  rw [himg] at h
  rw [h]
  refine setIntegral_congr_fun measurableSet_Ioo (fun u hu => ?_)
  have hu0 : 0 < u := hu.1
  have h1u : 0 < 1 + u := by linarith
  have hwpos : 0 < 1 / (1 + u) := by positivity
  have hw : 1 - u / (1 + u) = 1 / (1 + u) := by field_simp; ring
  have hw2 : u / (1 + u) = u * (1 / (1 + u)) := by ring
  simp only [smul_eq_mul]
  have hpow : (1 / (1 + u)) ^ (a + b) =
      (1 / (1 + u)) ^ (a - 1) * (1 / (1 + u)) ^ (b - 1) * (1 / (1 + u)) ^ 2 := by
    rw [← rpow_two, ← rpow_add hwpos, ← rpow_add hwpos]; congr 1; ring
  rw [hw, hw2, mul_rpow hu0.le hwpos.le, abs_of_pos (by positivity), hpow]
  unfold beta
  field_simp

/-! ### Fubini -/

lemma F_integrableOn {a b s : ℝ} (ha : 0 < a) :
    IntegrableOn (fun u => Gamma (a + b) / (Gamma a * Gamma b) * u ^ (a - 1) * (1 / (1 + u)) ^ (a + b))
      (Ioo 0 s) := by
  have hp : IntegrableOn (fun u : ℝ => u ^ (a - 1)) (Icc 0 s) := by
    rw [integrableOn_Icc_iff_integrableOn_Ioc]
    exact (intervalIntegral.intervalIntegrable_rpow' (a := 0) (b := s) (by linarith)).1
  have hc : ContinuousOn (fun u : ℝ => (1 / (1 + u)) ^ (a + b)) (Icc 0 s) := by
    intro u hu
    have h0 : 0 ≤ u := hu.1
    have h1 : (1 + u) ≠ 0 := by linarith
    have h2 : 1 / (1 + u) ≠ 0 := by positivity
    exact ((continuousAt_const.div (continuousAt_const.add continuousAt_id) h1).rpow_const
      (Or.inl h2)).continuousWithinAt
  have := (hp.mul_continuousOn hc isCompact_Icc).const_mul (Gamma (a + b) / (Gamma a * Gamma b))
  exact (IntegrableOn.mono_set this Ioo_subset_Icc_self).congr_fun (fun u _ => by ring) measurableSet_Ioo

lemma Kf_measurable {a b : ℝ} : Measurable (Function.uncurry fun y u : ℝ => Kf a b y u) := by
  change Measurable (fun p : ℝ × ℝ => Kf a b p.1 p.2)
  unfold Kf gd; fun_prop

/-- **Beta link.** `∫_{y>0} f_b(y) F_a(s y) dy = I_{s/(1+s)}(a,b)`. -/
theorem Pint_eq_beta {a b s : ℝ} (ha : 0 < a) (hb : 0 < b) (hs : 0 < s) :
    Pint (cdf (gammaMeasure a 1)) b (1 / Gamma b) s = cdf (betaMeasure a b) (s / (1 + s)) := by
  have step1 : Pint (cdf (gammaMeasure a 1)) b (1 / Gamma b) s =
      ∫ y in Ioi 0, ∫ u in Ioo 0 s, Kf a b y u := by
    unfold Pint
    refine setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => ?_)
    rw [cdf_gamma_Ioo ha (mul_pos hs hy), integral_Ioo_scale hy, ← integral_const_mul]
    congr 1; funext u; unfold Kf; ring
  have hint : Integrable (Function.uncurry fun y u => Kf a b y u)
      ((volume.restrict (Ioi (0 : ℝ))).prod (volume.restrict (Ioo 0 s))) := by
    rw [integrable_prod_iff' Kf_measurable.aestronglyMeasurable]
    constructor
    · refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun u hu => ?_)
      apply Integrable.of_integral_ne_zero
      simp only [Function.uncurry_apply_pair]
      rw [inner_formula ha hb hu.1]; exact (inner_pos ha hb hu.1).ne'
    · refine (F_integrableOn (b := b) (s := s) ha).congr_fun (fun u hu => ?_) measurableSet_Ioo
      simp only [Function.uncurry_apply_pair]
      rw [setIntegral_congr_fun measurableSet_Ioi
        (fun y (hy : 0 < y) => Real.norm_of_nonneg (Kf_nonneg ha hb hy hu.1)), inner_formula ha hb hu.1]
  rw [step1, integral_integral_swap hint,
    setIntegral_congr_fun measurableSet_Ioo (fun u hu => inner_formula ha hb hu.1), outer_subst hs,
    cdf_beta_Ioo ha hb (div_pos hs (by linarith)) (by rw [div_lt_one (by linarith)]; linarith)]

end MedianBounds


==> anc/lean/MedianBounds/GammaCDF.lean <==
import MedianBounds.TailPairing
import Mathlib.Probability.Distributions.Gamma
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

/-!
# The Gamma(b,1) CDF satisfies `CDFHyp b (1/Γ(b))`
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma gammaPDFReal_eq_gd {b y : ℝ} (hy : 0 ≤ y) : gammaPDFReal b 1 y = gd b (1 / Gamma b) y := by
  simp [gammaPDFReal, gd, hy]

lemma integrable_gammaPDFReal' {b : ℝ} (hb : 0 < b) : Integrable (gammaPDFReal b 1) := by
  refine ⟨(measurable_gammaPDFReal b 1).aestronglyMeasurable, ?_⟩
  rw [hasFiniteIntegral_iff_ofReal (ae_of_all _ (gammaPDFReal_nonneg hb one_pos))]
  have := lintegral_gammaPDF_eq_one hb one_pos
  simp only [gammaPDF] at this
  rw [this]; exact ENNReal.one_lt_top

lemma continuousAt_gammaPDFReal {b y : ℝ} (hy : 0 < y) : ContinuousAt (gammaPDFReal b 1) y := by
  have hc : ContinuousAt (fun x : ℝ => (1 : ℝ) ^ b / Gamma b * x ^ (b - 1) * exp (-(1 * x))) y := by
    apply ContinuousAt.mul
    · exact continuousAt_const.mul (continuousAt_rpow_const _ _ (Or.inl hy.ne'))
    · exact (continuous_exp.comp (continuous_const.mul continuous_id).neg).continuousAt
  refine hc.congr ?_
  filter_upwards [Ioi_mem_nhds hy] with x (hx : 0 < x)
  simp [gammaPDFReal, hx.le]

lemma cdf_gamma_zero {b : ℝ} (hb : 0 < b) : cdf (gammaMeasure b 1) 0 = 0 := by
  rw [cdf_gammaMeasure_eq_integral hb one_pos, integral_Iic_eq_integral_Iio]
  rw [setIntegral_congr_fun measurableSet_Iio (g := fun _ => (0 : ℝ))]
  · simp
  · intro x (hx : x < 0)
    simp [gammaPDFReal, not_le.mpr hx]

theorem gamma_CDFHyp {b : ℝ} (hb : 0 < b) :
    CDFHyp b (1 / Gamma b) (cdf (gammaMeasure b 1)) where
  hb := hb
  hc := by have := Gamma_pos_of_pos hb; positivity
  deriv := by
    intro y hy
    have hI := integrable_gammaPDFReal' hb
    have heq : cdf (gammaMeasure b 1) =
        fun x => cdf (gammaMeasure b 1) (y / 2) + ∫ t in (y / 2)..x, gammaPDFReal b 1 t := by
      funext x
      rw [cdf_gammaMeasure_eq_integral hb one_pos x, cdf_gammaMeasure_eq_integral hb one_pos (y / 2),
        ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn hI.integrableOn]
      ring
    rw [heq]
    have h := intervalIntegral.integral_hasDerivAt_right (a := y / 2) hI.intervalIntegrable
      (measurable_gammaPDFReal b 1).stronglyMeasurable.stronglyMeasurableAtFilter
      (continuousAt_gammaPDFReal hy)
    have h2 := (hasDerivAt_const y (cdf (gammaMeasure b 1) (y / 2))).add h
    rw [zero_add, gammaPDFReal_eq_gd hy.le] at h2
    exact h2
  lim0 := by
    have h := ((cdf (gammaMeasure b 1)).right_continuous 0).tendsto.mono_left
      (nhdsWithin_mono _ Ioi_subset_Ici_self)
    rwa [cdf_gamma_zero hb] at h
  limTop := tendsto_cdf_atTop _

end MedianBounds


==> anc/lean/MedianBounds/GammaTails.lean <==
import MedianBounds.GammaCDF
import MedianBounds.BetaLink

/-!
# Chernoff tail bounds for `Gamma(β, 1)`

`P(Y ≤ β(1−δ)) ≤ exp(−β δ²/4)` and `P(Y > β(1+δ)) ≤ exp(−β δ²/8)` for `0 < δ < 1`,
from the moment generating function `E[e^{uY}] = (1−u)^{−β}`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The Gamma moment generating function on `(0, ∞)`, and integrability. -/
lemma gd_mgf {β u : ℝ} (hβ : 0 < β) (hu : u < 1) :
    (∫ y in Ioi 0, gd β (1 / Gamma β) y * exp (u * y)) = (1 / (1 - u)) ^ β ∧
      IntegrableOn (fun y => gd β (1 / Gamma β) y * exp (u * y)) (Ioi 0) := by
  have hG := Gamma_pos_of_pos hβ
  have e : ∀ y ∈ Ioi (0 : ℝ), gd β (1 / Gamma β) y * exp (u * y) =
      1 / Gamma β * (y ^ (β - 1) * exp (-((1 - u) * y))) := by
    intro y _
    unfold gd
    rw [show -((1 - u) * y) = -y + u * y by ring, exp_add]
    ring
  have hint : (∫ y in Ioi 0, gd β (1 / Gamma β) y * exp (u * y)) = (1 / (1 - u)) ^ β := by
    rw [setIntegral_congr_fun measurableSet_Ioi e, integral_const_mul,
      integral_rpow_mul_exp_neg_mul_Ioi hβ (by linarith)]
    field_simp
  refine ⟨hint, Integrable.of_integral_ne_zero ?_⟩
  rw [hint]
  have : 0 < 1 / (1 - u) := one_div_pos.mpr (by linarith)
  exact (rpow_pos_of_pos this β).ne'

lemma gd_total {β : ℝ} (hβ : 0 < β) :
    (∫ y in Ioi 0, gd β (1 / Gamma β) y) = 1 ∧ IntegrableOn (gd β (1 / Gamma β)) (Ioi 0) := by
  obtain ⟨h1, h2⟩ := gd_mgf hβ (u := 0) (by norm_num)
  simp only [zero_mul, exp_zero, mul_one, sub_zero, div_one, one_rpow] at h1 h2
  exact ⟨h1, h2⟩

lemma gd_nonneg {β y : ℝ} (hβ : 0 < β) (hy : 0 < y) : 0 ≤ gd β (1 / Gamma β) y :=
  (gd_pos (by have := Gamma_pos_of_pos hβ; positivity) hy).le

lemma cdf_gamma_eq_Ioc {β c : ℝ} (hβ : 0 < β) (hc : 0 < c) :
    cdf (gammaMeasure β 1) c = ∫ y in Ioc 0 c, gd β (1 / Gamma β) y := by
  rw [cdf_gamma_Ioo hβ hc, ← integral_Ioc_eq_integral_Ioo]
  exact setIntegral_congr_fun measurableSet_Ioc (fun y hy => gammaPDFReal_eq_gd hy.1.le)

lemma one_sub_cdf_gamma {β c : ℝ} (hβ : 0 < β) (hc : 0 < c) :
    1 - cdf (gammaMeasure β 1) c = ∫ y in Ioi c, gd β (1 / Gamma β) y := by
  obtain ⟨h1, hI⟩ := gd_total hβ
  have hdisj : Disjoint (Ioc 0 c) (Ioi c) :=
    Set.disjoint_left.mpr (fun x hx hx' => not_lt.mpr hx.2 hx')
  have hu := setIntegral_union hdisj measurableSet_Ioi (hI.mono_set Ioc_subset_Ioi_self)
    (hI.mono_set (Ioi_subset_Ioi hc.le))
  rw [Ioc_union_Ioi_eq_Ioi hc.le, h1] at hu
  rw [cdf_gamma_eq_Ioc hβ hc]
  linarith

/-- Lower tail (Chernoff):  `P(Y ≤ c) ≤ e^{tc} (1+t)^{−β}`. -/
lemma gamma_lower_tail {β c t : ℝ} (hβ : 0 < β) (hc : 0 < c) (ht : 0 < t) :
    cdf (gammaMeasure β 1) c ≤ exp (t * c) * (1 / (1 + t)) ^ β := by
  obtain ⟨hm, hmI⟩ := gd_mgf hβ (u := -t) (by linarith)
  rw [sub_neg_eq_add] at hm
  obtain ⟨-, hI⟩ := gd_total hβ
  set f := fun y => exp (t * c) * (gd β (1 / Gamma β) y * exp (-t * y)) with hf
  have hfI : IntegrableOn f (Ioi 0) := hmI.const_mul _
  rw [cdf_gamma_eq_Ioc hβ hc]
  calc (∫ y in Ioc 0 c, gd β (1 / Gamma β) y) ≤ ∫ y in Ioc 0 c, f y := by
        refine setIntegral_mono_on (hI.mono_set Ioc_subset_Ioi_self)
          (hfI.mono_set Ioc_subset_Ioi_self) measurableSet_Ioc (fun y hy => ?_)
        have h1 : 1 ≤ exp (t * c) * exp (-t * y) := by
          rw [← exp_add]; exact one_le_exp (by nlinarith [hy.2])
        have h0 := gd_nonneg hβ hy.1
        simp only [hf]
        nlinarith
    _ ≤ ∫ y in Ioi 0, f y := by
        refine setIntegral_mono_set hfI ?_ (ae_of_all _ Ioc_subset_Ioi_self)
        refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
        have h0 := gd_nonneg hβ hy
        simp only [hf, Pi.zero_apply]
        positivity
    _ = exp (t * c) * (1 / (1 + t)) ^ β := by
        simp only [hf]; rw [integral_const_mul, hm]

/-- Upper tail (Chernoff):  `P(Y > c) ≤ e^{−tc} (1−t)^{−β}` for `0 < t < 1`. -/
lemma gamma_upper_tail {β c t : ℝ} (hβ : 0 < β) (hc : 0 < c) (ht0 : 0 < t) (ht1 : t < 1) :
    1 - cdf (gammaMeasure β 1) c ≤ exp (-t * c) * (1 / (1 - t)) ^ β := by
  obtain ⟨hm, hmI⟩ := gd_mgf hβ (u := t) ht1
  obtain ⟨-, hI⟩ := gd_total hβ
  set f := fun y => exp (-t * c) * (gd β (1 / Gamma β) y * exp (t * y)) with hf
  have hfI : IntegrableOn f (Ioi 0) := hmI.const_mul _
  rw [one_sub_cdf_gamma hβ hc]
  calc (∫ y in Ioi c, gd β (1 / Gamma β) y) ≤ ∫ y in Ioi c, f y := by
        refine setIntegral_mono_on (hI.mono_set (Ioi_subset_Ioi hc.le))
          (hfI.mono_set (Ioi_subset_Ioi hc.le)) measurableSet_Ioi (fun y (hy : c < y) => ?_)
        have h1 : 1 ≤ exp (-t * c) * exp (t * y) := by
          rw [← exp_add]; exact one_le_exp (by nlinarith)
        have h0 := gd_nonneg hβ (lt_trans hc hy)
        simp only [hf]
        nlinarith
    _ ≤ ∫ y in Ioi 0, f y := by
        refine setIntegral_mono_set hfI ?_ (ae_of_all _ (Ioi_subset_Ioi hc.le))
        refine (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun y hy => ?_)
        have h0 := gd_nonneg hβ hy
        simp only [hf, Pi.zero_apply]
        positivity
    _ = exp (-t * c) * (1 / (1 - t)) ^ β := by
        simp only [hf]; rw [integral_const_mul, hm]

/-- `P(Y ≤ β(1−δ)) ≤ exp(−β δ²/4)`. -/
lemma gamma_lower_tail_exp {β δ : ℝ} (hβ : 0 < β) (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    cdf (gammaMeasure β 1) (β * (1 - δ)) ≤ exp (-(δ ^ 2 / 4 * β)) := by
  have h := gamma_lower_tail (c := β * (1 - δ)) hβ (by nlinarith) (show 0 < δ / 2 by positivity)
  refine le_trans h ?_
  have hu : (0 : ℝ) < 1 + δ / 2 := by linarith
  rw [rpow_def_of_pos (by positivity), one_div, log_inv, ← exp_add, exp_le_exp]
  -- log(1 + u) ≥ 1 − 1/(1+u) ≥ u − u², with u = δ/2
  have hl := one_sub_inv_le_log_of_pos hu
  have h2 : δ / 2 - (δ / 2) ^ 2 ≤ 1 - (1 + δ / 2)⁻¹ := by
    rw [inv_eq_one_div, le_sub_iff_add_le, ← le_sub_iff_add_le', div_le_iff₀ hu]
    nlinarith
  nlinarith

/-- `P(Y > β(1+δ)) ≤ exp(−β δ²/8)`. -/
lemma gamma_upper_tail_exp {β δ : ℝ} (hβ : 0 < β) (hδ0 : 0 < δ) (hδ1 : δ ≤ 1) :
    1 - cdf (gammaMeasure β 1) (β * (1 + δ)) ≤ exp (-(δ ^ 2 / 8 * β)) := by
  have h := gamma_upper_tail (c := β * (1 + δ)) hβ (by positivity) (show 0 < δ / 4 by positivity)
    (show δ / 4 < 1 by linarith)
  refine le_trans h ?_
  have hu : (0 : ℝ) < 1 - δ / 4 := by linarith
  rw [rpow_def_of_pos (by positivity), one_div, log_inv, ← exp_add, exp_le_exp]
  -- log(1 − t) ≥ 1 − 1/(1−t) ≥ −(t + 2t²), with t = δ/4 ≤ 1/2
  have hl := one_sub_inv_le_log_of_pos hu
  have h2 : -(δ / 4 + 2 * (δ / 4) ^ 2) ≤ 1 - (1 - δ / 4)⁻¹ := by
    rw [inv_eq_one_div, le_sub_iff_add_le, ← le_sub_iff_add_le', div_le_iff₀ hu]
    nlinarith
  nlinarith

lemma tendsto_exp_neg_mul {κ : ℝ} (hκ : 0 < κ) :
    Tendsto (fun β : ℝ => exp (-(κ * β))) atTop (𝓝 0) :=
  tendsto_exp_neg_atTop_nhds_zero.comp (tendsto_id.const_mul_atTop hκ)

end MedianBounds


==> anc/lean/MedianBounds/KermanWH.lean <==
import MedianBounds.LogitBracket

/-!
# Kerman and Wilson–Hilferty beta-median approximations

* `nuB1 α β = (α − 1/3)/(α + β − 2/3)` (Kerman), from `ν_Γ1(α) = α − 1/3`;
* `nuB2 α β = ν_Γ2(α)/(ν_Γ2(α)+ν_Γ2(β))`, `ν_Γ2(α) = α(1 − 1/(9α))³` (Wilson–Hilferty).

Results:
* `thm_nuB1_bound`, `thm_nuB1_bound_strict` — `ν_B1 ≤ ν_B` for `0 < α ≤ β`, `α + β > 2/3` (strict for
  `α < β`), assuming the two Berg–Pedersen facts about the gamma median (`BergPedersen`):
  `ν_Γ(x) − x` is nonincreasing and `ν_Γ(x) > x − 1/3`.  Both are theorems of
  C. Berg and H. L. Pedersen, *The Chen–Rubin conjecture in a continuous setting* (2006):
  `0 < ν_Γ'(x) < 1` and `ν_Γ(x) = x − 1/3 + O(1/x)`.  They are hypotheses here, not formalized.
* `thm_nuB2_bound_one` — `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`, strict for `β > 1` (no hypotheses).
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- Kerman's approximation `ν_B1(α,β) = (α − 1/3)/(α + β − 2/3)`. -/
noncomputable def nuB1 (α β : ℝ) : ℝ := (α - 1 / 3) / (α + β - 2 / 3)

/-- Wilson–Hilferty gamma median approximation `ν_Γ2(α) = α(1 − 1/(9α))³`. -/
noncomputable def nuGamma2 (α : ℝ) : ℝ := α * (1 - 1 / (9 * α)) ^ 3

/-- `ν_B2(α,β) = ν_Γ2(α)/(ν_Γ2(α)+ν_Γ2(β))`. -/
noncomputable def nuB2 (α β : ℝ) : ℝ := nuGamma2 α / (nuGamma2 α + nuGamma2 β)

/-- The two facts about the gamma median proved by Berg and Pedersen (2006), used as hypotheses:
`ν_Γ(x) − x` is nonincreasing on `x > 0` (from `ν_Γ' < 1`), and `ν_Γ(x) > x − 1/3`
(from that and `ν_Γ(x) − x → −1/3`). -/
def BergPedersen : Prop :=
  (∀ x y : ℝ, 0 < x → x ≤ y → nuGamma y - y ≤ nuGamma x - x) ∧
    (∀ x : ℝ, 0 < x → x - 1 / 3 < nuGamma x)

/-- The ratio `(x − 1/3)/ν_Γ(x)` is strictly increasing on `x > 1/3`, given `BergPedersen`. -/
theorem lem_kerman_ratio (hBP : BergPedersen) :
    StrictMonoOn (fun x => (x - 1 / 3) / nuGamma x) (Ioi (1 / 3)) := by
  intro x hx y hy hxy
  have hx' : (1 : ℝ) / 3 < x := hx
  have hx0 : 0 < x := by linarith
  have hy0 : 0 < y := by linarith
  have hmono := hBP.1 x y hx0 hxy.le
  have hlow := hBP.2 x hx0
  simp only
  rw [div_lt_div_iff₀ (nuGamma_pos hx0) (nuGamma_pos hy0)]
  nlinarith [mul_nonneg (sub_pos.mpr hx').le
    (by linarith : (0 : ℝ) ≤ nuGamma x + (y - x) - nuGamma y),
    mul_pos (sub_pos.mpr hxy) (by linarith : (0 : ℝ) < nuGamma x - x + 1 / 3)]

/-- **Kerman lower bound, strict.** Given `BergPedersen`, `ν_B1(α,β) < ν_B(α,β)` for `0 < α < β`
with `α + β > 2/3`. -/
theorem thm_nuB1_bound_strict (hBP : BergPedersen) {α β : ℝ} (hα : 0 < α) (hαβ : α < β)
    (hsum : 2 / 3 < α + β) : nuB1 α β < nuB α β := by
  have hβ := hα.trans hαβ
  obtain ⟨h0, -⟩ := nuB_mem hα hβ
  have hden : 0 < α + β - 2 / 3 := by linarith
  rcases le_or_gt α (1 / 3) with ha | ha
  · have : nuB1 α β ≤ 0 := div_nonpos_of_nonpos_of_nonneg (by linarith) hden.le
    linarith
  · have hna := nuGamma_pos hα
    have hnb := nuGamma_pos hβ
    have hmono := hBP.1 α β hα hαβ.le
    have hlow := hBP.2 α hα
    calc nuB1 α β < nuB0 α β := by
          unfold nuB1 nuB0
          rw [div_lt_div_iff₀ hden (add_pos hna hnb)]
          nlinarith [mul_nonneg (sub_pos.mpr ha).le
            (by linarith : (0 : ℝ) ≤ nuGamma α + (β - α) - nuGamma β),
            mul_pos (sub_pos.mpr hαβ) (by linarith : (0 : ℝ) < nuGamma α - α + 1 / 3)]
      _ < nuB α β := thm_nuB0_bound' hα hαβ

/-- **Kerman lower bound.** Given `BergPedersen`, `ν_B1(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β` with
`α + β > 2/3`, with equality at `α = β`. -/
theorem thm_nuB1_bound (hBP : BergPedersen) {α β : ℝ} (hα : 0 < α) (hαβ : α ≤ β)
    (hsum : 2 / 3 < α + β) : nuB1 α β ≤ nuB α β := by
  rcases hαβ.lt_or_eq with h | rfl
  · exact (thm_nuB1_bound_strict hBP hα h hsum).le
  · have : nuB1 α α = 1 / 2 := by
      unfold nuB1
      have : α + α - 2 / 3 ≠ 0 := by linarith
      rw [div_eq_iff this]; ring
    rw [this, nuB_self hα]

/-! ### Wilson–Hilferty at `α = 1` -/

/-- `R(u) = 1 + (512/729)·u/(1 − u/9)³`. -/
noncomputable def whR (u : ℝ) : ℝ := 1 + 512 / 729 * u / (1 - u / 9) ^ 3

/-- `2^u ≤ R(u)` on `[0,1]`, strictly inside:  `log R(u) − u log 2` is strictly concave on `[0,1]`
and vanishes at both ends. -/
lemma two_rpow_lt_whR {u : ℝ} (hu0 : 0 < u) (hu1 : u < 1) : (2 : ℝ) ^ u < whR u := by
  set c : ℝ := 512 / 729 with hc
  set R1 : ℝ → ℝ := fun u => c * (1 + 2 * u / 9) / (1 - u / 9) ^ 4 with hR1
  set R2 : ℝ → ℝ := fun u => c * (2 / 3 + 2 * u / 27) / (1 - u / 9) ^ 5 with hR2
  set D : ℝ → ℝ := fun u => log (whR u) - u * log 2 with hD
  have hw : ∀ u : ℝ, u < 9 → 0 < 1 - u / 9 := fun u hu => by linarith
  have hRpos : ∀ u : ℝ, 0 ≤ u → u < 9 → 0 < whR u := by
    intro u h0 h9
    have := hw u h9
    unfold whR; have : 0 ≤ c * u / (1 - u / 9) ^ 3 := by positivity
    linarith
  have dR : ∀ u : ℝ, u < 9 → HasDerivAt whR (R1 u) u := by
    intro u h9
    have hwu := hw u h9
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have h := (((hasDerivAt_id u).const_mul c).div
      (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 3)
      (by simp; positivity)).const_add 1
    convert h using 1
    · funext y; simp only [whR, id, hc, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]
    · simp only [hR1, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring
  have dR1 : ∀ u : ℝ, u < 9 → HasDerivAt R1 (R2 u) u := by
    intro u h9
    have hwu := hw u h9
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have h := (((hasDerivAt_id u).const_mul (2 / 9)).const_add 1 |>.const_mul c).div
      (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 4)
      (by simp; positivity)
    convert h using 1
    · funext y; simp only [hR1, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]; ring_nf
    · simp only [hR2, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring
  have dD : ∀ u : ℝ, 0 ≤ u → u < 9 → HasDerivAt D (R1 u / whR u - log 2) u := by
    intro u h0 h9
    have h := ((dR u h9).log (hRpos u h0 h9).ne').sub ((hasDerivAt_id u).mul_const (log 2))
    convert h using 1
    · funext y; simp only [hD, Pi.sub_apply, id]
    · simp only [one_mul]
  have dD1 : ∀ u : ℝ, 0 ≤ u → u < 9 → HasDerivAt (fun u => R1 u / whR u - log 2)
      ((R2 u * whR u - R1 u * R1 u) / whR u ^ 2) u := by
    intro u h0 h9
    exact ((dR1 u h9).div (dR u h9) (hRpos u h0 h9).ne').sub_const (log 2)
  -- the second derivative is negative on (0,1)
  have hneg : ∀ u : ℝ, 0 < u → u < 1 → R2 u * whR u - R1 u * R1 u < 0 := by
    intro u h0 h1
    have hwu := hw u (by linarith)
    have hne : 1 - u / 9 ≠ 0 := hwu.ne'
    have hne' : (9 : ℝ) - u ≠ 0 := by linarith
    have e : R2 u * whR u - R1 u * R1 u =
        -(c * ((2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4) / 59049)) /
          (1 - u / 9) ^ 8 := by
      simp only [hR1, hR2, whR, hc]
      field_simp
      ring
    rw [e]
    apply div_neg_of_neg_of_pos _ (by positivity)
    have : 0 < 2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4 := by
      nlinarith [pow_pos h0 2, pow_pos h0 3, pow_pos h0 4, mul_pos h0 h0]
    have : 0 < c * ((2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4) / 59049) := by
      rw [hc]; positivity
    linarith
  have hconc : StrictConcaveOn ℝ (Icc 0 1) D := by
    apply strictConcaveOn_of_deriv2_neg (convex_Icc 0 1)
    · exact fun x hx => (dD x hx.1 (by linarith [hx.2])).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      obtain ⟨hx0, hx1⟩ := hx
      have heq : deriv D =ᶠ[𝓝 x] fun u => R1 u / whR u - log 2 := by
        filter_upwards [Ioo_mem_nhds hx0 (by linarith : x < 9)] with y hy
        exact (dD y hy.1.le hy.2).deriv
      change deriv (deriv D) x < 0
      rw [heq.deriv_eq, (dD1 x hx0.le (by linarith)).deriv]
      exact div_neg_of_neg_of_pos (hneg x hx0 hx1) (by have := hRpos x hx0.le (by linarith); positivity)
  have hD0 : D 0 = 0 := by simp [hD, whR]
  have hD1 : D 1 = 0 := by
    simp only [hD, whR]; norm_num
  have key := hconc.2 (mem_Icc.mpr ⟨le_rfl, zero_le_one⟩) (mem_Icc.mpr ⟨zero_le_one, le_rfl⟩)
    (zero_ne_one) (by linarith : (0 : ℝ) < 1 - u) hu0 (by ring)
  simp only [smul_eq_mul, hD0, hD1, mul_zero, zero_add, mul_one] at key
  -- key : 0 < D u
  have hlog : u * log 2 < log (whR u) := by
    have : 0 < D u := key
    simp only [hD] at this; linarith
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), ← exp_log (hRpos u hu0.le (by linarith))]
  exact exp_lt_exp.mpr (by linarith)

lemma nuB_one_left_eq {β : ℝ} (hβ : 0 < β) : nuB 1 β = 1 - (1 / 2) ^ (1 / β) := by
  obtain ⟨hq0, hq1, hqβ, -⟩ := half_rpow_facts hβ
  exact beta_median_unique one_pos hβ (nuB_spec one_pos hβ)
    (by rw [cdf_beta_right hβ (by linarith) (by linarith), sub_sub_cancel, hqβ]; norm_num)

/-- **Wilson–Hilferty upper bound at `α = 1`.** `ν_B(1,β) < ν_B2(1,β)` for `β > 1`. -/
theorem thm_nuB2_bound_one_strict {β : ℝ} (hβ : 1 < β) : nuB 1 β < nuB2 1 β := by
  have hβ0 : 0 < β := by linarith
  set u := 1 / β with hu
  have hu0 : 0 < u := by positivity
  have hu1 : u < 1 := by rw [hu, div_lt_one hβ0]; exact hβ
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hβ0
  set q := (1 / 2 : ℝ) ^ (1 / β) with hq
  have h2 : (2 : ℝ) ^ u = 1 / q := hinv
  have key := two_rpow_lt_whR hu0 hu1
  rw [h2] at key
  have hw : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hw.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have hune : u ≠ 0 := hu0.ne'
  have hqne : q ≠ 0 := hq0.ne'
  have hG1 : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
  have hGβ : nuGamma2 β = (1 - u / 9) ^ 3 / u := by
    unfold nuGamma2; rw [hu]; field_simp
  have hGpos : 0 < nuGamma2 β := by rw [hGβ]; positivity
  rw [nuB_one_left_eq hβ0, ← hq]
  unfold nuB2
  rw [hG1, lt_div_iff₀ (by positivity)]
  -- from key: 1/q < 1 + c u / w³, i.e. G(β)(1/q − 1) < c
  have hk : nuGamma2 β * (1 / q - 1) < 512 / 729 := by
    have : 1 / q - 1 < 512 / 729 * u / (1 - u / 9) ^ 3 := by unfold whR at key; linarith
    calc nuGamma2 β * (1 / q - 1) < nuGamma2 β * (512 / 729 * u / (1 - u / 9) ^ 3) :=
          mul_lt_mul_of_pos_left this hGpos
      _ = 512 / 729 := by rw [hGβ]; field_simp
  have e : nuGamma2 β * (1 / q - 1) * q = nuGamma2 β * (1 - q) := by field_simp
  have : nuGamma2 β * (1 - q) < 512 / 729 * q := by
    rw [← e]; exact mul_lt_mul_of_pos_right hk hq0
  nlinarith

/-- **Wilson–Hilferty upper bound at `α = 1`.** `ν_B(1,β) ≤ ν_B2(1,β)` for `β ≥ 1`, with equality
only at `β = 1`. -/
theorem thm_nuB2_bound_one {β : ℝ} (hβ : 1 ≤ β) : nuB 1 β ≤ nuB2 1 β := by
  rcases hβ.lt_or_eq with h | rfl
  · exact (thm_nuB2_bound_one_strict h).le
  · rw [nuB_self one_pos]; unfold nuB2; have : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
    rw [this]; norm_num

end MedianBounds


==> anc/lean/MedianBounds/Lambda.lean <==
import MedianBounds.LambdaSeries
import Mathlib.Analysis.SpecialFunctions.Trigonometric.DerivHyp
import Mathlib.Tactic.IntervalCases
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.Calculus.MeanValue

/-!
# Concavity of Λ = log(A/B)

`Λ(d) = log (A d / B d)` with `A d = e^d (d-1) + 1`, `B d = e^d - 1 - d`.
We show `Λ d > d * Λ' d` for `d > 0`, that `Λ d / d` is strictly decreasing on `(0, ∞)`,
and that `Λ d / d → 0` as `d → ∞`.
-/

open Real Set

namespace MedianBounds

noncomputable def A (d : ℝ) : ℝ := exp d * (d - 1) + 1
noncomputable def B (d : ℝ) : ℝ := exp d - 1 - d
noncomputable def Lam (d : ℝ) : ℝ := log (A d / B d)
noncomputable def N (d : ℝ) : ℝ := 2 * cosh d - 2 - d ^ 2
noncomputable def M (d : ℝ) : ℝ := 2 * d * sinh d - 2 * cosh d + 2 - d ^ 2

lemma B_pos {d : ℝ} (hd : 0 < d) : 0 < B d := by
  have := add_one_lt_exp hd.ne'; unfold B; linarith

lemma A_pos {d : ℝ} (hd : 0 < d) : 0 < A d := by
  have h := add_one_lt_exp (neg_ne_zero.mpr hd.ne')
  have e : A d = exp d * (d - 1 + exp (-d)) := by
    unfold A; rw [mul_add, ← exp_add]; simp
  rw [e]; apply mul_pos (exp_pos d); linarith

lemma M_eq (d : ℝ) : M d = exp (-d) * A d * B d := by
  unfold M A B; rw [cosh_eq, sinh_eq, exp_neg]
  have := exp_pos d
  field_simp
  ring

lemma N_eq (d : ℝ) : N d = exp (-d) * ((exp d - 1) ^ 2 - d ^ 2 * exp d) := by
  unfold N; rw [cosh_eq, exp_neg]
  have := exp_pos d
  field_simp
  ring

lemma M_pos {d : ℝ} (hd : 0 < d) : 0 < M d := by
  rw [M_eq]; exact mul_pos (mul_pos (exp_pos _) (A_pos hd)) (B_pos hd)

lemma hasDerivAt_A (d : ℝ) : HasDerivAt A (d * exp d) d := by
  have h := ((hasDerivAt_exp d).mul ((hasDerivAt_id' d).sub_const 1)).add_const 1
  rw [show A = fun x => exp x * (x - 1) + 1 from rfl]
  convert h using 1; ring

lemma hasDerivAt_B (d : ℝ) : HasDerivAt B (exp d - 1) d := by
  have h := ((hasDerivAt_exp d).sub_const 1).sub (hasDerivAt_id' d)
  rw [show B = fun x => exp x - 1 - x from rfl]
  exact h

lemma hasDerivAt_Lam {d : ℝ} (hd : 0 < d) : HasDerivAt Lam (N d / M d) d := by
  have hA := A_pos hd; have hB := B_pos hd
  have h := ((hasDerivAt_A d).div (hasDerivAt_B d) hB.ne').log (div_pos hA hB).ne'
  rw [show (fun y => log ((A / B) y)) = Lam from rfl] at h
  convert h using 1
  simp only [Pi.div_apply]
  rw [N_eq, M_eq]
  have he := exp_pos d
  unfold A B at *
  rw [exp_neg]
  field_simp
  ring

lemma hasDerivAt_N (d : ℝ) : HasDerivAt N (2 * sinh d - 2 * d) d := by
  have h := (((Real.hasDerivAt_cosh d).const_mul 2).sub_const 2).sub ((hasDerivAt_id' d).pow 2)
  rw [show N = fun x => 2 * cosh x - 2 - x ^ 2 from rfl]
  convert h using 1; simp

lemma hasDerivAt_M (d : ℝ) : HasDerivAt M (2 * d * cosh d - 2 * d) d := by
  have h := (((((hasDerivAt_id' d).const_mul 2).mul (Real.hasDerivAt_sinh d)).sub
    ((Real.hasDerivAt_cosh d).const_mul 2)).add_const 2).sub ((hasDerivAt_id' d).pow 2)
  rw [show M = fun x => 2 * x * sinh x - 2 * cosh x + 2 - x ^ 2 from rfl]
  convert h using 1; simp

lemma NM_deriv_num (d : ℝ) :
    (2 * sinh d - 2 * d) * M d - N d * (2 * d * cosh d - 2 * d) = Gf d := by
  unfold M N Gf
  rw [sinh_two_mul]
  linear_combination (-4 * d) * cosh_sq d

lemma hasDerivAt_NM {d : ℝ} (hd : 0 < d) :
    HasDerivAt (fun x => N x / M x) (Gf d / M d ^ 2) d := by
  have h := (hasDerivAt_N d).div (hasDerivAt_M d) (M_pos hd).ne'
  rw [← NM_deriv_num]; exact h

/-- `M - 3N ≥ 0`, via the even power series. -/
lemma three_N_le_M (d : ℝ) : 3 * N d ≤ M d := by
  -- 2 d sinh d = ∑ 4 m d^(2m) / (2m)!
  have hS : HasSum (fun m : ℕ => 4 * m * d ^ (2 * m) / (2 * m).factorial) (2 * d * sinh d) := by
    refine (hasSum_nat_add_iff' 1).mp ?_
    simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div,
      sub_zero]
    have h := (hasSum_sinh d).mul_left (2 * d)
    convert h using 1
    funext n
    have e : 2 * (n + 1) = 2 * n + 1 + 1 := by ring
    rw [e, Nat.factorial_succ]
    have hf : ((2 * n + 1).factorial : ℝ) ≠ 0 := by positivity
    push_cast
    field_simp
    ring
  have hC := (hasSum_cosh d).mul_left (-8)
  have h := ((hS.add hC).add (hasSum_ite_eq 0 (8 : ℝ))).add (hasSum_ite_eq 1 (2 * d ^ 2))
  have hle : ∀ m : ℕ, 0 ≤ 4 * m * d ^ (2 * m) / (2 * m).factorial + -8 * (d ^ (2 * m) / (2 * m).factorial)
      + (if m = 0 then (8 : ℝ) else 0) + (if m = 1 then 2 * d ^ 2 else 0) := by
    intro m
    rcases Nat.lt_or_ge m 2 with hm | hm
    · interval_cases m
      · norm_num
      · norm_num; ring_nf; norm_num
    · rw [ite_eq_right (by omega), ite_eq_right (by omega)]
      have h1 : (4 : ℝ) * m - 8 ≥ 0 := by
        have : (2 : ℝ) ≤ m := by exact_mod_cast hm
        linarith
      have h2 : 0 ≤ d ^ (2 * m) / ((2 * m).factorial : ℝ) := div_nonneg (by rw [pow_mul]; positivity) (by positivity)
      have e : 4 * (m : ℝ) * d ^ (2 * m) / (2 * m).factorial + -8 * (d ^ (2 * m) / (2 * m).factorial)
          = (4 * m - 8) * (d ^ (2 * m) / (2 * m).factorial) := by ring
      rw [add_zero, add_zero, e]; exact mul_nonneg h1 h2
  have := hasSum_le hle hasSum_zero h
  unfold M N; linarith

lemma NM_le_third {d : ℝ} (hd : 0 < d) : N d / M d ≤ 1 / 3 := by
  rw [div_le_iff₀ (M_pos hd)]; linarith [three_N_le_M d]

/-- `A ≥ B` on `[0, ∞)`, hence `Λ ≥ 0`. -/
lemma B_le_A {d : ℝ} (hd : 0 ≤ d) : B d ≤ A d := by
  let k : ℝ → ℝ := fun x => A x - B x
  have hk : ∀ x, HasDerivAt k (x * exp x - (exp x - 1)) x := fun x => (hasDerivAt_A x).sub (hasDerivAt_B x)
  have hmono : MonotoneOn k (Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    · exact (fun x _ => (hk x).continuousAt.continuousWithinAt)
    · exact fun x _ => (hk x).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      rw [(hk x).deriv]
      have := A_pos (show 0 < x from hx)
      unfold A at this; linarith
  have := hmono (Set.mem_Ici.mpr le_rfl) hd hd
  simp only [k, A, B, exp_zero] at this
  unfold A B; linarith

lemma Lam_nonneg {d : ℝ} (hd : 0 < d) : 0 ≤ Lam d := by
  unfold Lam
  apply log_nonneg
  rw [le_div_iff₀ (B_pos hd)]; linarith [B_le_A hd.le]

/-! ### `Λ > dΛ'` and the monotonicity of `Λ/d` -/

/-- `h(d) = Λ(d) − dΛ'(d)`. -/
noncomputable def hfun (d : ℝ) : ℝ := Lam d - d * (N d / M d)

lemma hasDerivAt_hfun {d : ℝ} (hd : 0 < d) :
    HasDerivAt hfun (-d * Gf d / M d ^ 2) d := by
  have h1 := hasDerivAt_Lam hd
  have h2 := (hasDerivAt_id' d).mul (hasDerivAt_NM hd)
  have h : HasDerivAt (fun x => Lam x - x * (N x / M x)) _ d := h1.sub h2
  exact h.congr_deriv (by ring)

lemma hfun_strictMono : StrictMonoOn hfun (Ioi 0) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioi 0)
  · exact fun x hx => (hasDerivAt_hfun hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    have hx' : (0 : ℝ) < x := hx
    rw [(hasDerivAt_hfun hx').deriv]
    have hG := Gf_neg hx'
    have hM := M_pos hx'
    have : 0 < -x * Gf x := by nlinarith
    positivity

lemma hfun_ge {ε : ℝ} (hε : 0 < ε) : -ε / 3 ≤ hfun ε := by
  unfold hfun
  have h1 := Lam_nonneg hε
  have h2 : ε * (N ε / M ε) ≤ ε * (1 / 3) := mul_le_mul_of_nonneg_left (NM_le_third hε) hε.le
  linarith

/-- **Key inequality:** `Λ(d) > dΛ'(d)` for `d > 0`. -/
theorem Lam_gt {d : ℝ} (hd : 0 < d) : d * (N d / M d) < Lam d := by
  by_contra hc
  push Not at hc
  have hm := hfun_strictMono
  have hd2 : (0 : ℝ) < d / 2 := by positivity
  have h1 : hfun (d / 2) < hfun d := hm (Set.mem_Ioi.mpr hd2) (Set.mem_Ioi.mpr hd) (by linarith)
  have hd0 : hfun d ≤ 0 := by unfold hfun; linarith
  have hδ : 0 < -hfun (d / 2) := by linarith
  have hε : 0 < min (d / 4) (-hfun (d / 2)) := lt_min (by positivity) hδ
  have hε2 : min (d / 4) (-hfun (d / 2)) < d / 2 := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have h2 := hm (Set.mem_Ioi.mpr hε) (Set.mem_Ioi.mpr hd2) hε2
  have h3 := hfun_ge hε
  have h4 : min (d / 4) (-hfun (d / 2)) ≤ -hfun (d / 2) := min_le_right _ _
  linarith

lemma hasDerivAt_Lam_div {d : ℝ} (hd : 0 < d) :
    HasDerivAt (fun x => Lam x / x) (-(hfun d) / d ^ 2) d := by
  have h := (hasDerivAt_Lam hd).div (hasDerivAt_id' d) hd.ne'
  exact h.congr_deriv (by unfold hfun; field_simp; ring)

/-- `Λ(d)/d` is strictly decreasing on `(0, ∞)`. -/
theorem Lam_div_strictAnti : StrictAntiOn (fun x => Lam x / x) (Ioi 0) := by
  apply strictAntiOn_of_deriv_neg (convex_Ioi 0)
  · exact fun x hx => (hasDerivAt_Lam_div hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    have hx' : (0 : ℝ) < x := hx
    rw [(hasDerivAt_Lam_div hx').deriv]
    have : 0 < hfun x := by unfold hfun; linarith [Lam_gt hx']
    apply div_neg_of_neg_of_pos (by linarith) (by positivity)

/-- `Λ(d) ≤ log(1+d)`, from `A ≤ (1+d)B ⟺ e^d ≥ 1 + d + d²/2`. -/
lemma Lam_le_log {d : ℝ} (hd : 0 < d) : Lam d ≤ log (1 + d) := by
  unfold Lam
  apply log_le_log (div_pos (A_pos hd) (B_pos hd))
  rw [div_le_iff₀ (B_pos hd)]
  unfold A B
  nlinarith [quadratic_le_exp_of_nonneg hd.le]

lemma Lam_le_self {d : ℝ} (hd : 0 < d) : Lam d ≤ d := by
  have := log_le_sub_one_of_pos (show (0 : ℝ) < 1 + d by linarith)
  linarith [Lam_le_log hd]

/-- `Λ(d) ≤ d/3`. -/
lemma Lam_le_third {d : ℝ} (hd : 0 < d) : Lam d ≤ d / 3 := by
  let k : ℝ → ℝ := fun x => x / 3 - Lam x
  have hk : ∀ x, 0 < x → HasDerivAt k (1 / 3 - N x / M x) x := fun x hx =>
    ((hasDerivAt_id' x).div_const 3).sub (hasDerivAt_Lam hx) |>.congr_deriv (by ring)
  have hmono : MonotoneOn k (Ioi 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ioi 0)
    · exact fun x hx => (hk x hx).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ioi] at hx
      exact (hk x hx).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Ioi] at hx
      rw [(hk x hx).deriv]
      linarith [NM_le_third (show (0 : ℝ) < x from hx)]
  by_contra hc
  push Not at hc
  have hkd : k d < 0 := by simp only [k]; linarith
  have hε : 0 < min (d / 2) (-k d) := lt_min (by positivity) (by linarith)
  have hεd : min (d / 2) (-k d) ≤ d := le_trans (min_le_left _ _) (by linarith)
  have h1 := hmono (Set.mem_Ioi.mpr hε) (Set.mem_Ioi.mpr hd) hεd
  have h2 := Lam_le_self hε
  have h3 : min (d / 2) (-k d) ≤ -k d := min_le_right _ _
  simp only [k] at h1 h3 hkd ⊢
  linarith

/-- `Λ(d)/d < 1/3` for `d > 0`. -/
theorem Lam_div_lt_third {d : ℝ} (hd : 0 < d) : Lam d / d < 1 / 3 := by
  have hd2 : (0 : ℝ) < d / 2 := by positivity
  have h := Lam_div_strictAnti (Set.mem_Ioi.mpr hd2) (Set.mem_Ioi.mpr hd) (by linarith)
  have h2 : Lam (d / 2) / (d / 2) ≤ 1 / 3 := by
    rw [div_le_iff₀ hd2]; linarith [Lam_le_third hd2]
  exact lt_of_lt_of_le h h2

/-- `Λ(d)/d → 0` as `d → ∞`. -/
theorem Lam_div_tendsto : Filter.Tendsto (fun x => Lam x / x) Filter.atTop (nhds 0) := by
  have hlog : Filter.Tendsto (fun x : ℝ => log (1 + x) / x) Filter.atTop (nhds 0) := by
    have h := (tendsto_pow_log_div_mul_add_atTop 1 (-1) 1 one_ne_zero).comp
      (Filter.tendsto_atTop_add_const_left Filter.atTop 1 Filter.tendsto_id)
    refine h.congr' (Filter.Eventually.of_forall fun x => ?_)
    simp only [Function.comp, id, pow_one]
    congr 1; ring
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlog ?_ ?_
  · filter_upwards [Filter.eventually_gt_atTop 0] with x hx
    exact div_nonneg (Lam_nonneg hx) hx.le
  · filter_upwards [Filter.eventually_gt_atTop 0] with x hx
    exact div_le_div_of_nonneg_right (Lam_le_log hx) hx.le

end MedianBounds


==> anc/lean/MedianBounds/LambdaSeries.lean <==
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Series

open Real

namespace MedianBounds

/-- The polynomial inequality behind the sign of the series coefficients. -/
lemma poly_le_four_pow (k : ℕ) (hk : 4 ≤ k) :
    16 * k ^ 3 + 8 * k + 16 ≤ 4 ^ (k + 1) + 24 * k ^ 2 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num
  | succ n hn ih =>
    have h4 : 4 ^ (n + 1 + 1) = 4 * 4 ^ (n + 1) := by ring
    rw [h4]
    have h1 : 4 * n ≤ n * n := Nat.mul_le_mul_right n hn
    have h2 : 4 * (n * n) ≤ n * n * n := by nlinarith
    nlinarith [h1, h2, ih, hn]

lemma fact_odd (n : ℕ) : ((2 * n + 1).factorial : ℝ) = (2 * n + 1) * (2 * n).factorial := by
  rw [Nat.factorial_succ]; push_cast; ring

lemma fact_shift (n : ℕ) :
    ((2 * (n + 1) + 1).factorial : ℝ) = (2 * n + 3) * (2 * n + 2) * (2 * n + 1) * (2 * n).factorial := by
  have : 2 * (n + 1) + 1 = 2 * n + 2 + 1 := by ring
  rw [this, Nat.factorial_succ, Nat.factorial_succ, Nat.factorial_succ]; push_cast; ring

/-- `2 d^3 cosh d` as a series in odd powers. -/
lemma hasSum_P1 (d : ℝ) :
    HasSum (fun k : ℕ => 2 * (2 * k) * (2 * k - 1) * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (2 * d ^ 3 * cosh d) := by
  refine (hasSum_nat_add_iff' 1).mp ?_
  simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div, sub_zero]
  have h := (hasSum_cosh d).mul_left (2 * d ^ 3)
  convert h using 1
  funext n
  rw [fact_shift]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  push_cast
  field_simp
  ring

/-- `12 d cosh d`. -/
lemma hasSum_P2 (d : ℝ) :
    HasSum (fun k : ℕ => 12 * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial) (12 * d * cosh d) := by
  have h := (hasSum_cosh d).mul_left (12 * d)
  convert h using 1
  funext n
  rw [fact_odd]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  have h2 : (2 * (n : ℝ) + 1) ≠ 0 := by positivity
  field_simp
  ring

/-- `-6 d^2 sinh d`. -/
lemma hasSum_P3 (d : ℝ) :
    HasSum (fun k : ℕ => -12 * k * (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (-6 * d ^ 2 * sinh d) := by
  refine (hasSum_nat_add_iff' 1).mp ?_
  simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, mul_zero, zero_mul, zero_div, sub_zero]
  have h := (hasSum_sinh d).mul_left (-6 * d ^ 2)
  convert h using 1
  funext n
  rw [fact_shift, fact_odd]
  have hf : ((2 * n).factorial : ℝ) ≠ 0 := by positivity
  push_cast
  field_simp
  ring

/-- `4 sinh d`. -/
lemma hasSum_P4 (d : ℝ) :
    HasSum (fun k : ℕ => 4 * d ^ (2 * k + 1) / (2 * k + 1).factorial) (4 * sinh d) := by
  have h := (hasSum_sinh d).mul_left 4
  convert h using 1
  funext n
  ring

/-- `-2 sinh (2d)`. -/
lemma hasSum_P5 (d : ℝ) :
    HasSum (fun k : ℕ => -2 * 2 ^ (2 * k + 1) * d ^ (2 * k + 1) / (2 * k + 1).factorial)
      (-2 * sinh (2 * d)) := by
  have h := (hasSum_sinh (2 * d)).mul_left (-2)
  convert h using 1
  funext n
  rw [mul_pow]
  ring


/-- The function `G = N'M - NM'` (see `Lambda.lean`). -/
noncomputable def Gf (d : ℝ) : ℝ :=
  2 * d ^ 3 * cosh d + 12 * d * cosh d - 6 * d ^ 2 * sinh d + 4 * sinh d - 2 * sinh (2 * d) - 12 * d

/-- Series coefficient of `d^(2k+1)/(2k+1)!` in `Gf` (without the `-12 d` correction at `k = 0`). -/
noncomputable def gc (k : ℕ) : ℝ := 16 * k ^ 3 - 24 * k ^ 2 + 8 * k + 16 - 2 * 2 ^ (2 * k + 1)

lemma hasSum_Gf (d : ℝ) :
    HasSum (fun k : ℕ => gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0))
      (Gf d) := by
  have h := ((((((hasSum_P1 d).add (hasSum_P2 d)).add (hasSum_P3 d)).add (hasSum_P4 d)).add
    (hasSum_P5 d)).add (hasSum_ite_eq 0 (-12 * d)))
  convert h using 1
  · funext k
    unfold gc
    split_ifs <;> ring
  · unfold Gf; ring

lemma gc_small (k : ℕ) (hk : k ≠ 0) (hk3 : k ≤ 3) : gc k = 0 := by
  unfold gc
  obtain rfl | rfl | rfl : k = 1 ∨ k = 2 ∨ k = 3 := by omega
  all_goals norm_num

lemma gc_zero : gc 0 = 12 := by unfold gc; norm_num

lemma gc_nonpos (k : ℕ) (hk : 4 ≤ k) : gc k ≤ 0 := by
  have h := poly_le_four_pow k hk
  have h' : (16 * k ^ 3 + 8 * k + 16 : ℝ) ≤ 4 ^ (k + 1) + 24 * k ^ 2 := by exact_mod_cast h
  have e : (2 : ℝ) * 2 ^ (2 * k + 1) = 4 ^ (k + 1) := by
    rw [pow_succ, pow_mul, pow_succ]; norm_num; ring
  unfold gc; rw [e]; linarith

lemma gc_four : gc 4 < 0 := by unfold gc; norm_num

/-- **Key inequality for the concavity of Λ.** -/
theorem Gf_neg {d : ℝ} (hd : 0 < d) : Gf d < 0 := by
  have hterm : ∀ k : ℕ,
      gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0) ≤ 0 := by
    intro k
    rcases Nat.eq_zero_or_pos k with rfl | hk
    · simp [gc_zero]
    · rw [ite_eq_right hk.ne']
      by_cases h3 : k ≤ 3
      · rw [gc_small k hk.ne' h3]; simp
      · have := gc_nonpos k (by omega)
        have : 0 ≤ d ^ (2 * k + 1) / ((2 * k + 1).factorial : ℝ) := by positivity
        nlinarith [mul_div_assoc (gc k) (d ^ (2 * k + 1)) ((2 * k + 1).factorial : ℝ)]
  have h4 : gc 4 * d ^ (2 * 4 + 1) / (2 * 4 + 1).factorial + (if (4 : ℕ) = 0 then -12 * d else 0) < 0 := by
    rw [ite_eq_right (by norm_num)]
    have : 0 < d ^ (2 * 4 + 1) / ((2 * 4 + 1).factorial : ℝ) := by positivity
    have := gc_four
    nlinarith [mul_div_assoc (gc 4) (d ^ (2 * 4 + 1)) ((2 * 4 + 1).factorial : ℝ)]
  exact hasSum_lt (f := fun k : ℕ => gc k * d ^ (2 * k + 1) / (2 * k + 1).factorial + (if k = 0 then -12 * d else 0))
    (g := fun _ => (0 : ℝ)) (i := 4) hterm h4 (hasSum_Gf d) hasSum_zero |>.trans_eq rfl

end MedianBounds


==> anc/lean/MedianBounds/LargeShape.lean <==
import MedianBounds.WHEdge
import MedianBounds.NuB4Conjecture

/-!
# Large-shape expansion:  the uniform-remainder conjecture implies the Wilson–Hilferty conjecture

`LamL α β` is the explicit part of the large-shape expansion of `logit ν_B(α,β)`:
`log(α/β) − Δ/3 − Δ(29α² + 50αβ + 29β²)/(810 αβ(α+β))`, with `Δ = 1/α − 1/β`.

* `UniformRemainderConjecture` (stated, not proved):  for `0 < α < β`, the remainder
  `R = log m(α,β) − LamL α β` satisfies `0 < R < Δ/(72 α²)`.
* `lem_wh_margin` (proved):  for `1 ≤ α < β`, `LamL α β + Δ/(72 α²) < log(ν_Γ2(α)/ν_Γ2(β))`.
* `nuB2Conjecture_of_uniformRemainder` (proved):  the conjecture implies `NuB2Conjecture`.
-/

namespace MedianBounds
open Real Set

/-- The explicit terms of the large-shape expansion of `logit ν_B`. -/
noncomputable def LamL (α β : ℝ) : ℝ :=
  log (α / β) - (1 / α - 1 / β) / 3
    - (1 / α - 1 / β) * (29 * α ^ 2 + 50 * α * β + 29 * β ^ 2) / (810 * α * β * (α + β))

/-- Conjecture:  the remainder of the large-shape expansion is positive and below `Δ/(72 α²)`. -/
def UniformRemainderConjecture : Prop :=
  ∀ α β : ℝ, 0 < α → α < β →
    0 < log (mr α β) - LamL α β ∧ log (mr α β) - LamL α β < (1 / α - 1 / β) / (72 * α ^ 2)

/-- `3 log(1 − t/9) + t/3 + t²/54 + t³/648`, nondecreasing on `[0, 1]`. -/
noncomputable def whAux (t : ℝ) : ℝ := 3 * log (1 - t / 9) + t / 3 + t ^ 2 / 54 + t ^ 3 / 648

lemma whAux_hasDerivAt {t : ℝ} (ht : t < 9) :
    HasDerivAt whAux (t ^ 2 * (1 - t) / (1944 * (1 - t / 9))) t := by
  have hpos : 0 < 1 - t / 9 := by linarith
  have h1 : HasDerivAt (fun x : ℝ => 1 - x / 9) (-(1 / 9 : ℝ)) t :=
    ((hasDerivAt_id' t).div_const 9).const_sub 1
  have h := ((((h1.log hpos.ne').const_mul 3).add ((hasDerivAt_id' t).div_const 3)).add
      ((hasDerivAt_pow 2 t).div_const 54)).add ((hasDerivAt_pow 3 t).div_const 648)
  convert h using 1
  · ext x; simp only [whAux, Pi.add_apply]
  · have h9 : (9:ℝ) - t ≠ 0 := (by linarith : (0:ℝ) < 9 - t).ne'
    norm_num
    field_simp
    ring

lemma whAux_mono : MonotoneOn whAux (Icc 0 1) := by
  apply monotoneOn_of_deriv_nonneg (convex_Icc 0 1)
  · intro x hx
    exact (whAux_hasDerivAt (by linarith [hx.2])).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Icc] at hx
    exact (whAux_hasDerivAt (by linarith [hx.2])).differentiableAt.differentiableWithinAt
  · intro x hx
    rw [interior_Icc] at hx
    rw [(whAux_hasDerivAt (by linarith [hx.2])).deriv]
    have h9 : 0 < 1 - x / 9 := by linarith [hx.2]
    apply div_nonneg
    · exact mul_nonneg (sq_nonneg _) (by linarith [hx.2])
    · positivity

/-- The polynomial inequality behind the Wilson–Hilferty margin, in `a = 1/α`, `b = 1/β`. -/
lemma wh_key {a b : ℝ} (hb : 0 < b) (hab : b < a) (ha : a ≤ 1) :
    (a - b) * a ^ 2 / 72 < (a - b) * (29 * a ^ 2 + 50 * a * b + 29 * b ^ 2) / (810 * (a + b))
      - (a ^ 2 - b ^ 2) / 54 - (a ^ 3 - b ^ 3) / 648 := by
  have hab' : 0 < a - b := by linarith
  have ha0 : 0 < a := by linarith
  have hapb : 0 < a + b := by linarith
  have key : 0 < 56 * a ^ 2 + 80 * a * b + 56 * b ^ 2 - 50 * a ^ 3 - 55 * a ^ 2 * b
      - 10 * a * b ^ 2 - 5 * b ^ 3 := by
    nlinarith [mul_nonneg (sq_nonneg a) (sub_nonneg.2 ha),
      mul_nonneg (mul_nonneg ha0.le hb.le) (sub_nonneg.2 ha),
      mul_nonneg (sq_nonneg b) (sub_nonneg.2 ha),
      mul_nonneg (sq_nonneg b) (by linarith : (0:ℝ) ≤ 1 - b), mul_pos ha0 hb, mul_pos hb hb,
      mul_pos ha0 ha0]
  rw [← sub_pos]
  have hid : (a - b) * (29 * a ^ 2 + 50 * a * b + 29 * b ^ 2) / (810 * (a + b))
      - (a ^ 2 - b ^ 2) / 54 - (a ^ 3 - b ^ 3) / 648 - (a - b) * a ^ 2 / 72
      = (a - b) * (56 * a ^ 2 + 80 * a * b + 56 * b ^ 2 - 50 * a ^ 3 - 55 * a ^ 2 * b
      - 10 * a * b ^ 2 - 5 * b ^ 3) / (3240 * (a + b)) := by
    field_simp
    ring
  rw [hid]
  exact div_pos (mul_pos hab' key) (by positivity)

lemma nuGamma2_pos {x : ℝ} (hx : 1 ≤ x) : 0 < nuGamma2 x := by
  have hx0 : 0 < x := by linarith
  have : 1 / (9 * x) < 1 := by rw [div_lt_one (by positivity)]; linarith
  unfold nuGamma2
  exact mul_pos hx0 (pow_pos (by linarith) 3)

/-- Wilson–Hilferty margin (Lemma `lem:whmargin` in the paper, in the form needed here). -/
theorem lem_wh_margin {α β : ℝ} (hα : 1 ≤ α) (hαβ : α < β) :
    LamL α β + (1 / α - 1 / β) / (72 * α ^ 2) < log (nuGamma2 α / nuGamma2 β) := by
  have ha0 : 0 < α := by linarith
  have hb0 : 0 < β := by linarith
  have hb : 0 < 1 / β := by positivity
  have hab : 1 / β < 1 / α := one_div_lt_one_div_of_lt ha0 hαβ
  have ha1 : 1 / α ≤ 1 := by rw [div_le_one ha0]; exact hα
  have hG : ∀ x : ℝ, nuGamma2 x = x * (1 - (1 / x) / 9) ^ 3 := by
    intro x; unfold nuGamma2; ring
  have hu : ∀ t : ℝ, t ≤ 1 → 0 < 1 - t / 9 := by intro t ht; linarith
  have hlogG : log (nuGamma2 α / nuGamma2 β)
      = log α + 3 * log (1 - (1 / α) / 9) - (log β + 3 * log (1 - (1 / β) / 9)) := by
    rw [log_div (nuGamma2_pos hα).ne' (nuGamma2_pos (by linarith)).ne', hG α, hG β,
      log_mul ha0.ne' (pow_pos (hu _ ha1) 3).ne',
      log_mul hb0.ne' (pow_pos (hu _ (by linarith)) 3).ne', log_pow, log_pow]
    push_cast; ring
  have hfrac : (1 / α - 1 / β) * (29 * α ^ 2 + 50 * α * β + 29 * β ^ 2) / (810 * α * β * (α + β))
      = (1 / α - 1 / β) * (29 * (1 / α) ^ 2 + 50 * (1 / α) * (1 / β) + 29 * (1 / β) ^ 2)
        / (810 * (1 / α + 1 / β)) := by
    field_simp
    ring
  have hLamL : LamL α β = log α - log β - (1 / α - 1 / β) / 3
      - (1 / α - 1 / β) * (29 * (1 / α) ^ 2 + 50 * (1 / α) * (1 / β) + 29 * (1 / β) ^ 2)
        / (810 * (1 / α + 1 / β)) := by
    unfold LamL; rw [log_div ha0.ne' hb0.ne', hfrac]
  have h72 : (1 / α - 1 / β) / (72 * α ^ 2) = (1 / α - 1 / β) * (1 / α) ^ 2 / 72 := by
    field_simp
  have hmono := whAux_mono ⟨hb.le, by linarith⟩ ⟨by linarith, ha1⟩ hab.le
  simp only [whAux] at hmono
  have hk := wh_key hb hab ha1
  rw [hlogG, hLamL, h72]
  set a := 1 / α
  set b := 1 / β
  nlinarith [hk, hmono]

/-- The uniform-remainder conjecture implies the Wilson–Hilferty conjecture. -/
theorem nuB2Conjecture_of_uniformRemainder (h : UniformRemainderConjecture) :
    NuB2Conjecture := by
  intro α β hα hαβ
  have ha0 : 0 < α := by linarith
  have hb0 : 0 < β := by linarith
  obtain ⟨_, hup⟩ := h α β ha0 hαβ
  have hm := lem_wh_margin hα hαβ
  have hlog : log (mr α β) < log (nuGamma2 α / nuGamma2 β) := by linarith
  obtain ⟨h0, h1⟩ := nuB_mem ha0 hb0
  have hGa := nuGamma2_pos hα
  have hGb := nuGamma2_pos (le_of_lt (lt_of_le_of_lt hα hαβ))
  have hmr : 0 < mr α β := by unfold mr; exact div_pos h0 (by linarith)
  have hlt := (log_lt_log_iff hmr (div_pos hGa hGb)).1 hlog
  unfold mr at hlt
  rw [div_lt_div_iff₀ (by linarith) hGb] at hlt
  unfold nuB2
  rw [lt_div_iff₀ (by positivity)]
  nlinarith [hlt]

end MedianBounds


==> anc/lean/MedianBounds/LogMeanStar.lean <==
import MedianBounds.Lambda
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv
import Mathlib.Order.Filter.AtTopBot.Field
import Mathlib.Topology.Algebra.Order.Field

/-!
# Log-mean lemma, analytic core

For a CDF `F` on `(0, ∞)` with density `c · y^(b-1) · e^(-y)` (`b, c > 0`), we prove `(★)`:
if `0 < y < x` and `F x + F y = 1`, then `x - y > b d - Λ(d)` with `d = log (x/y)`.
-/

namespace MedianBounds
open Real Set Filter Topology

/-- Unnormalized gamma density `c · y^(b-1) · e^(-y)`. -/
noncomputable def gd (b c y : ℝ) : ℝ := c * y ^ (b - 1) * exp (-y)

/-- Hypotheses on `F`:  a CDF on `(0,∞)` with density `gd b c`. -/
structure CDFHyp (b c : ℝ) (F : ℝ → ℝ) : Prop where
  hb : 0 < b
  hc : 0 < c
  deriv : ∀ y, 0 < y → HasDerivAt F (gd b c y) y
  lim0 : Tendsto F (𝓝[>] 0) (𝓝 0)
  limTop : Tendsto F atTop (𝓝 1)

lemma gd_pos {b c y : ℝ} (hc : 0 < c) (hy : 0 < y) : 0 < gd b c y := by
  unfold gd; have := rpow_pos_of_pos hy (b - 1); positivity

lemma gd_ratio {b c y : ℝ} (hy : 0 < y) (d : ℝ) :
    gd b c (exp d * y) = gd b c y * exp ((b - 1) * d - (exp d - 1) * y) := by
  unfold gd
  rw [mul_rpow (exp_pos d).le hy.le, ← Real.exp_mul]
  have e : exp (d * (b - 1)) * exp (-(exp d * y)) = exp (-y) * exp ((b - 1) * d - (exp d - 1) * y) := by
    rw [← exp_add, ← exp_add]; congr 1; ring
  calc c * (exp (d * (b - 1)) * y ^ (b - 1)) * exp (-(exp d * y))
      = c * y ^ (b - 1) * (exp (d * (b - 1)) * exp (-(exp d * y))) := by ring
    _ = _ := by rw [e]; ring

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma CDFHyp.strictMono (hF : CDFHyp b c F) : StrictMonoOn F (Ioi 0) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioi 0)
  · exact fun x hx => (hF.deriv x hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    rw [(hF.deriv x hx).deriv]
    exact gd_pos hF.hc hx

lemma CDFHyp.le_one (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : F y ≤ 1 := by
  refine ge_of_tendsto hF.limTop ?_
  filter_upwards [eventually_ge_atTop y] with x hx
  exact hF.strictMono.monotoneOn (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr (by linarith)) hx

lemma CDFHyp.nonneg (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : 0 ≤ F y := by
  refine le_of_tendsto hF.lim0 ?_
  filter_upwards [Ioo_mem_nhdsGT hy] with x hx
  exact hF.strictMono.monotoneOn (Set.mem_Ioi.mpr hx.1) (Set.mem_Ioi.mpr hy) hx.2.le

end

/-! ### The critical point `y_c(d)` and `S_b(d)` -/

/-- `y_c(d) = (b d − Λ(d)) / (e^d − 1)`. -/
noncomputable def yc (b d : ℝ) : ℝ := (b * d - Lam d) / (exp d - 1)
/-- `x_c(d) = e^d y_c(d)`. -/
noncomputable def xc (b d : ℝ) : ℝ := exp d * yc b d
/-- `S_b(d) = F(y_c) + F(x_c)`. -/
noncomputable def Sb (F : ℝ → ℝ) (b d : ℝ) : ℝ := F (yc b d) + F (xc b d)

lemma expm1_pos {d : ℝ} (hd : 0 < d) : 0 < exp d - 1 := by
  linarith [add_one_lt_exp hd.ne']

lemma hasDerivAt_yc (b : ℝ) {d : ℝ} (hd : 0 < d) :
    HasDerivAt (yc b) (((b - N d / M d) * (exp d - 1) - (b * d - Lam d) * exp d) / (exp d - 1) ^ 2) d := by
  have h1 : HasDerivAt (fun x => b * x - Lam x) (b - N d / M d) d := by
    have := ((hasDerivAt_id' d).const_mul b).sub (hasDerivAt_Lam hd)
    exact this.congr_deriv (by ring)
  have h2 : HasDerivAt (fun x => exp x - 1) (exp d) d := (hasDerivAt_exp d).sub_const 1
  exact h1.div h2 (expm1_pos hd).ne'

lemma hasDerivAt_xc (b : ℝ) {d : ℝ} (hd : 0 < d) :
    HasDerivAt (xc b) (exp d * yc b d + exp d *
      (((b - N d / M d) * (exp d - 1) - (b * d - Lam d) * exp d) / (exp d - 1) ^ 2)) d :=
  (hasDerivAt_exp d).mul (hasDerivAt_yc b hd)

lemma yc_mul (b : ℝ) {d : ℝ} (hd : 0 < d) : (exp d - 1) * yc b d = b * d - Lam d := by
  unfold yc; field_simp [(expm1_pos hd).ne']

/-- **Derivative of `S_b`:** `S_b'(d) = f(y_c) · (Λ − dΛ') / B`. -/
lemma hasDerivAt_Sb {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {d : ℝ} (hd : 0 < d)
    (hy : 0 < yc b d) :
    HasDerivAt (Sb F b) (gd b c (yc b d) * (Lam d - d * (N d / M d)) / B d) d := by
  have hxc : 0 < xc b d := mul_pos (exp_pos d) hy
  have h1 := (hF.deriv _ hy).comp d (hasDerivAt_yc b hd)
  have h2 := (hF.deriv _ hxc).comp d (hasDerivAt_xc b hd)
  have h : HasDerivAt (Sb F b) _ d := h1.add h2
  refine h.congr_deriv ?_
  rw [show xc b d = exp d * yc b d from rfl, gd_ratio hy, yc_mul b hd]
  have hexp : exp ((b - 1) * d - (b * d - Lam d)) = A d / B d * exp (-d) := by
    rw [show (b - 1) * d - (b * d - Lam d) = Lam d + -d by ring, exp_add, Lam,
      exp_log (div_pos (A_pos hd) (B_pos hd))]
  rw [hexp]
  generalize gd b c (yc b d) = g
  have hE := (expm1_pos hd).ne'
  have hB := (B_pos hd).ne'
  have hE0 := (exp_pos d).ne'
  simp only [yc, A, B, exp_neg] at hB ⊢
  field_simp
  ring

/-- `J_b = {d > 0 : Λ(d) < b d}` is upward closed. -/
lemma J_mono {b d d' : ℝ} (hd : 0 < d) (hJ : Lam d < b * d) (hdd : d ≤ d') : Lam d' < b * d' := by
  have hd' : 0 < d' := lt_of_lt_of_le hd hdd
  rcases hdd.lt_or_eq with h | h
  · have h1 := Lam_div_strictAnti (Set.mem_Ioi.mpr hd) (Set.mem_Ioi.mpr hd') h
    have h2 : Lam d / d < b := by rw [div_lt_iff₀ hd]; linarith
    have h3 : Lam d' / d' < b := lt_trans h1 h2
    rw [div_lt_iff₀ hd'] at h3; linarith
  · rw [← h]; exact hJ

lemma yc_pos {b d : ℝ} (hd : 0 < d) (hJ : Lam d < b * d) : 0 < yc b d := by
  unfold yc; exact div_pos (by linarith) (expm1_pos hd)

/-- `S_b(d) → 1` as `d → ∞`. -/
lemma Sb_tendsto {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) : Tendsto (Sb F b) atTop (𝓝 1) := by
  have hb := hF.hb
  -- eventually Λ(d)/d < b/2
  have hev : ∀ᶠ d in atTop, Lam d / d < b / 2 :=
    Lam_div_tendsto.eventually (gt_mem_nhds (by positivity))
  have hev2 : ∀ᶠ d in atTop, 0 < d ∧ Lam d < b / 2 * d := by
    filter_upwards [hev, eventually_gt_atTop 0] with d h hd
    exact ⟨hd, by rw [div_lt_iff₀ hd] at h; linarith⟩
  -- y_c → 0⁺
  have hy : Tendsto (yc b) atTop (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have hup : Tendsto (fun d : ℝ => 2 * b / d) atTop (𝓝 0) :=
        tendsto_const_nhds.div_atTop tendsto_id
      refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
      · filter_upwards [hev2] with d ⟨hd, hJ⟩
        exact (yc_pos hd (by nlinarith)).le
      · filter_upwards [hev2] with d ⟨hd, hJ⟩
        have hl := Lam_nonneg hd
        have hq := quadratic_le_exp_of_nonneg hd.le
        unfold yc
        rw [div_le_div_iff₀ (expm1_pos hd) hd]
        nlinarith
    · filter_upwards [hev2] with d ⟨hd, hJ⟩
      exact yc_pos hd (by nlinarith)
  -- x_c → ∞
  have hx : Tendsto (xc b) atTop atTop := by
    have hlin : Tendsto (fun d : ℝ => b / 2 * d) atTop atTop :=
      tendsto_id.const_mul_atTop (by positivity)
    refine tendsto_atTop_mono' atTop ?_ hlin
    filter_upwards [hev2] with d ⟨hd, hJ⟩
    have h1 := yc_mul b hd
    have h2 := (yc_pos hd (by nlinarith) : 0 < yc b d)
    change b / 2 * d ≤ exp d * yc b d
    nlinarith
  have h1 := hF.lim0.comp hy
  have h2 := hF.limTop.comp hx
  have := h1.add h2
  rw [zero_add] at this; exact this

/-- **`S_b(d) < 1` on `J_b`.** -/
theorem Sb_lt_one {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {d : ℝ} (hd : 0 < d)
    (hJ : Lam d < b * d) : Sb F b d < 1 := by
  have hJ' : ∀ x ∈ Ici d, 0 < x ∧ 0 < yc b x := fun x hx =>
    have hx0 : 0 < x := lt_of_lt_of_le hd hx
    ⟨hx0, yc_pos hx0 (J_mono hd hJ hx)⟩
  have hmono : StrictMonoOn (Sb F b) (Ici d) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici d)
    · intro x hx
      exact (hasDerivAt_Sb hF (hJ' x hx).1 (hJ' x hx).2).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      have hx' := hJ' x (Set.mem_Ici.mpr (le_of_lt hx))
      rw [(hasDerivAt_Sb hF hx'.1 hx'.2).deriv]
      have := gd_pos (b := b) hF.hc hx'.2
      have := Lam_gt hx'.1
      have := B_pos hx'.1
      apply div_pos _ this
      apply mul_pos (by assumption) (by linarith)
  have h1 : Sb F b d < Sb F b (d + 1) :=
    hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr (by linarith)) (by linarith)
  have h2 : Sb F b (d + 1) ≤ 1 := by
    refine ge_of_tendsto (Sb_tendsto hF) ?_
    filter_upwards [eventually_ge_atTop (d + 1)] with x hx
    exact hmono.monotoneOn (Set.mem_Ici.mpr (by linarith)) (Set.mem_Ici.mpr (by linarith)) hx
  linarith

/-- **Log-mean lemma, pointwise form `(★)`.** If `0 < y < x` and `F x + F y = 1`, then
`x − y > b·d − Λ(d)` where `d = log(x/y)`. -/
theorem star {b c : ℝ} {F : ℝ → ℝ} (hF : CDFHyp b c F) {x y : ℝ} (hy : 0 < y) (hxy : y < x)
    (hsum : F x + F y = 1) : b * log (x / y) - Lam (log (x / y)) < x - y := by
  set d := log (x / y) with hd_def
  have hd : 0 < d := log_pos ((one_lt_div hy).mpr hxy)
  have hx : x = exp d * y := by
    rw [hd_def, exp_log (div_pos (by linarith) hy)]; field_simp
  by_cases hc : b * d ≤ Lam d
  · linarith
  push Not at hc
  by_contra hneg
  push Not at hneg
  have hyc := yc_pos hd hc
  have hle : y ≤ yc b d := by
    have h := yc_mul b hd
    have hE := expm1_pos hd
    have : (exp d - 1) * y ≤ (exp d - 1) * yc b d := by rw [h]; nlinarith
    exact le_of_mul_le_mul_left this hE
  have hm := hF.strictMono.monotoneOn
  have h1 : F y ≤ F (yc b d) := hm (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr hyc) hle
  have h2 : F x ≤ F (xc b d) := by
    rw [hx]
    exact hm (Set.mem_Ioi.mpr (mul_pos (exp_pos d) hy)) (Set.mem_Ioi.mpr (mul_pos (exp_pos d) hyc))
      (mul_le_mul_of_nonneg_left hle (exp_pos d).le)
  have h3 := Sb_lt_one hF hd hc
  unfold Sb at h3
  linarith

end MedianBounds


==> anc/lean/MedianBounds/LogitBracket.lean <==
import MedianBounds.NuB4Conjecture

/-!
# The logit bracket for the Beta median

For `X ~ Beta(α,β)` let `W = log(X/(1−X))` and `m = log(ν_B/(1−ν_B))` its median.  For `0 < α < β`:

* `lem_nuB_lt_mean` — `ν_B(α,β) < α/(α+β)` (the median is below the mean), i.e.
  `m < log(α/β)`;
* `lem_logit_tail` — for every `t > 0`, `P(W ≤ m − t) > P(W > m + t)`:  the logit is skewed to
  the left about its median.  Integrating over `t` gives `m − E[W] = ∫₀^∞ (P(W ≤ m−t) − P(W > m+t)) dt > 0`,
  and with `E[W] = ψ(α) − ψ(β)` this is the lower half of the bracket,
  `e^{ψ(α)}/(e^{ψ(α)}+e^{ψ(β)}) < ν_B(α,β)` (completed in `LogitMean.lean`, `lem_nuB_gt_digamma`).

Both use the pairing `x₁(q) = Mq/(1+Mq)`, `x₂(q) = M/(M+q)` (`q ≥ 1`), which in logit coordinates is
`log M ± log q`, and `Φ(q) = F(x₁(q)) + F(x₂(q))`, `F` the Beta CDF.  The sign of `Φ'(q)` is the sign of
`k_M(q) = (α−β) log q + (α+β)(log(M+q) − log(1+Mq))`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma betaPDFReal_eq {a b x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    betaPDFReal a b x = 1 / beta a b * x ^ (a - 1) * (1 - x) ^ (b - 1) := by
  unfold betaPDFReal; rw [ite_eq_left ⟨hx0, hx1⟩]

lemma hasDerivAt_cdf_beta {a b x : ℝ} (ha : 0 < a) (hb : 0 < b) (hx0 : 0 < x) (hx1 : x < 1) :
    HasDerivAt (fun y => cdf (betaMeasure a b) y) (betaPDFReal a b x) x := by
  have hI := integrable_betaPDFReal ha hb
  have hcont : ContinuousOn (betaPDFReal a b) (Ioo 0 1) := by
    have : ContinuousOn (fun v => 1 / beta a b * v ^ (a - 1) * (1 - v) ^ (b - 1)) (Ioo 0 1) := by
      apply ContinuousOn.mul
      · exact continuousOn_const.mul
          (ContinuousOn.rpow_const continuousOn_id (fun v hv => Or.inl hv.1.ne'))
      · exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
          (fun v hv => Or.inl (sub_pos.mpr hv.2).ne')
    exact this.congr (fun v hv => betaPDFReal_eq hv.1 hv.2)
  have hca : ContinuousAt (betaPDFReal a b) x := hcont.continuousAt (Ioo_mem_nhds hx0 hx1)
  have heq : (fun y => cdf (betaMeasure a b) y) = fun y => ∫ v in (0 : ℝ)..y, betaPDFReal a b v :=
    funext (cdf_beta_eq_interval ha hb)
  rw [heq]
  exact intervalIntegral.integral_hasDerivAt_right hI.intervalIntegrable
    (hcont.stronglyMeasurableAtFilter isOpen_Ioo x ⟨hx0, hx1⟩) hca

lemma continuous_cdf_beta {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    Continuous (fun y => cdf (betaMeasure a b) y) := by
  have heq : (fun y => cdf (betaMeasure a b) y) = fun y => ∫ v in (0 : ℝ)..y, betaPDFReal a b v :=
    funext (cdf_beta_eq_interval ha hb)
  rw [heq]
  exact intervalIntegral.continuous_primitive
    (fun _ _ => (integrable_betaPDFReal ha hb).intervalIntegrable) 0

/-- `k_M(q) = (α−β) log q + (α+β)(log(M+q) − log(1+Mq))`. -/
noncomputable def kM (α β M q : ℝ) : ℝ :=
  (α - β) * log q + (α + β) * (log (M + q) - log (1 + M * q))

/-- The paired CDF sum `Φ_M(q) = F(Mq/(1+Mq)) + F(M/(M+q))`. -/
noncomputable def PhiM (α β M q : ℝ) : ℝ :=
  cdf (betaMeasure α β) (M * q / (1 + M * q)) + cdf (betaMeasure α β) (M / (M + q))

lemma hasDerivAt_PhiM {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    HasDerivAt (PhiM α β M)
      (betaPDFReal α β (M * q / (1 + M * q)) * (M / (1 + M * q) ^ 2) +
        betaPDFReal α β (M / (M + q)) * (-M / (M + q) ^ 2)) q := by
  have hs : 0 < 1 + M * q := by positivity
  have ht : 0 < M + q := by linarith
  have d1 : HasDerivAt (fun q => M * q / (1 + M * q)) (M / (1 + M * q) ^ 2) q := by
    have h := ((hasDerivAt_id q).const_mul M).div
      (((hasDerivAt_id q).const_mul M).const_add 1) (by simp; linarith)
    convert h using 1
    · funext y; simp only [Pi.div_apply, id]
    · simp only [id]; field_simp; ring
  have d2 : HasDerivAt (fun q => M / (M + q)) (-M / (M + q) ^ 2) q := by
    have h := (hasDerivAt_const q M).div ((hasDerivAt_id q).const_add M) (by simp; linarith)
    convert h using 1
    · funext y; simp only [Pi.div_apply, id]
    · simp only [id]; ring
  have c1 := (hasDerivAt_cdf_beta hα hβ (by positivity : 0 < M * q / (1 + M * q))
    (by rw [div_lt_one hs]; linarith)).comp q d1
  have c2 := (hasDerivAt_cdf_beta hα hβ (by positivity : 0 < M / (M + q))
    (by rw [div_lt_one ht]; linarith)).comp q d2
  exact c1.add c2

lemma tendsto_PhiM {α β M : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) :
    Tendsto (PhiM α β M) atTop (𝓝 1) := by
  have hpq : Tendsto (fun q : ℝ => 1 + M * q) atTop atTop :=
    tendsto_atTop_add_const_left _ 1 (tendsto_id.const_mul_atTop hM)
  have hpq' : Tendsto (fun q : ℝ => M + q) atTop atTop :=
    tendsto_atTop_add_const_left _ M tendsto_id
  have t1 : Tendsto (fun q : ℝ => M * q / (1 + M * q)) atTop (𝓝 1) := by
    have : Tendsto (fun q : ℝ => 1 - (1 + M * q)⁻¹) atTop (𝓝 (1 - 0)) :=
      tendsto_const_nhds.sub (tendsto_inv_atTop_zero.comp hpq)
    rw [sub_zero] at this
    apply this.congr'
    filter_upwards [eventually_gt_atTop 0] with q hq
    have : 1 + M * q ≠ 0 := by positivity
    field_simp; ring
  have t2 : Tendsto (fun q : ℝ => M / (M + q)) atTop (𝓝 0) := by
    have : Tendsto (fun q : ℝ => M * (M + q)⁻¹) atTop (𝓝 (M * 0)) :=
      tendsto_const_nhds.mul (tendsto_inv_atTop_zero.comp hpq')
    rw [mul_zero] at this
    exact this.congr (fun q => by ring)
  have hc := continuous_cdf_beta hα hβ
  have l1 := (hc.tendsto 1).comp t1
  have l2 := (hc.tendsto 0).comp t2
  have h1 : cdf (betaMeasure α β) 1 = 1 := cdf_beta_of_one_le hα hβ le_rfl
  have h0 : cdf (betaMeasure α β) 0 = 0 := cdf_beta_of_nonpos hα hβ le_rfl
  have := l1.add l2
  simp only [h1, h0, add_zero] at this
  exact this

/-- The two terms of `Φ'` are `c·A` and `c·C` with `c > 0` and `log A − log C = k_M(q)`. -/
lemma pdf_pair_log {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    ∃ c A C : ℝ, 0 < c ∧ 0 < A ∧ 0 < C ∧ log A - log C = kM α β M q ∧
      betaPDFReal α β (M * q / (1 + M * q)) * (M / (1 + M * q) ^ 2) = c * A ∧
      betaPDFReal α β (M / (M + q)) * (M / (M + q) ^ 2) = c * C := by
  have hs : 0 < 1 + M * q := by positivity
  have ht : 0 < M + q := by linarith
  have hx1 : 0 < M * q / (1 + M * q) := by positivity
  have hx1' : M * q / (1 + M * q) < 1 := by rw [div_lt_one hs]; linarith
  have hx2 : 0 < M / (M + q) := by positivity
  have hx2' : M / (M + q) < 1 := by rw [div_lt_one ht]; linarith
  have e1 : 1 - M * q / (1 + M * q) = 1 / (1 + M * q) := by field_simp; ring
  have e2 : 1 - M / (M + q) = q / (M + q) := by field_simp; ring
  rw [betaPDFReal_eq hx1 hx1', betaPDFReal_eq hx2 hx2', e1, e2]
  have hB : 0 < 1 / beta α β := by have := beta_pos hα hβ; positivity
  refine ⟨1 / beta α β * M,
    (M * q / (1 + M * q)) ^ (α - 1) * (1 / (1 + M * q)) ^ (β - 1) / (1 + M * q) ^ 2,
    (M / (M + q)) ^ (α - 1) * (q / (M + q)) ^ (β - 1) / (M + q) ^ 2,
    by positivity, by positivity, by positivity, ?_, by ring, by ring⟩
  have lA : log ((M * q / (1 + M * q)) ^ (α - 1) * (1 / (1 + M * q)) ^ (β - 1) / (1 + M * q) ^ 2)
      = (α - 1) * (log M + log q) - (α + β) * log (1 + M * q) := by
    rw [log_div (by positivity) (by positivity), log_mul (by positivity) (by positivity),
      log_rpow hx1, log_rpow (by positivity), log_pow, log_div (by positivity) hs.ne',
      log_mul hM.ne' hq0.ne', one_div, log_inv]
    push_cast; ring
  have lC : log ((M / (M + q)) ^ (α - 1) * (q / (M + q)) ^ (β - 1) / (M + q) ^ 2)
      = (α - 1) * log M + (β - 1) * log q - (α + β) * log (M + q) := by
    rw [log_div (by positivity) (by positivity), log_mul (by positivity) (by positivity),
      log_rpow hx2, log_rpow (by positivity), log_pow, log_div hM.ne' ht.ne',
      log_div hq0.ne' ht.ne']
    push_cast; ring
  rw [lA, lC, kM]; ring

/-- `Φ_M' < 0` where `k_M < 0`, and `Φ_M' > 0` where `k_M > 0`. -/
lemma deriv_PhiM_sign {α β M q : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hq0 : 0 < q) :
    (kM α β M q < 0 → deriv (PhiM α β M) q < 0) ∧
      (0 < kM α β M q → 0 < deriv (PhiM α β M) q) := by
  obtain ⟨c, A, C, hc, hA, hC, hk, eA, eC⟩ := pdf_pair_log hα hβ hM hq0
  have hd : deriv (PhiM α β M) q = c * A - c * C := by
    rw [(hasDerivAt_PhiM hα hβ hM hq0).deriv, ← eA, ← eC]; ring
  constructor
  · intro hneg
    have : A < C := by rw [← log_lt_log_iff hA hC]; linarith
    rw [hd]; nlinarith
  · intro hpos
    have : C < A := by rw [← log_lt_log_iff hC hA]; linarith
    rw [hd]; nlinarith

/-- `k_p(q) < 0` for `q > 1` when `α = pβ`, `0 < p < 1`. -/
lemma mean_k_neg {α β p q : ℝ} (hβ : 0 < β) (hp0 : 0 < p) (hp1 : p < 1) (hαp : α = p * β)
    (hq : 1 < q) : kM α β p q < 0 := by
  set k : ℝ → ℝ := fun q => kM α β p q with hk
  have hder : ∀ q : ℝ, 0 < q → HasDerivAt k
      ((α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q))) q := by
    intro q hq0
    have h1 := (hasDerivAt_log hq0.ne').const_mul (α - β)
    have h2 := ((hasDerivAt_id q).const_add p).log (by simp; linarith)
    have h3 := (((hasDerivAt_id q).const_mul p).const_add 1).log
      (by simp; nlinarith : (1 : ℝ) + p * id q ≠ 0)
    have h4 := h1.add ((h2.sub h3).const_mul (α + β))
    convert h4 using 1
    · funext y; simp only [hk, kM, Pi.add_apply, Pi.sub_apply, id]
    · simp only [id, mul_one]
  have hneg : ∀ q : ℝ, 1 < q →
      (α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q)) < 0 := by
    intro q hq
    have hq0 : 0 < q := by linarith
    have e : (α - β) * q⁻¹ + (α + β) * (1 / (p + q) - p / (1 + p * q)) =
        -(β * p * (1 - p) * (q - 1) ^ 2) / (q * (p + q) * (1 + p * q)) := by
      rw [hαp]
      have : p + q ≠ 0 := by linarith
      have : 1 + p * q ≠ 0 := by nlinarith
      field_simp
      ring
    rw [e]
    apply div_neg_of_neg_of_pos
    · have : 0 < (q - 1) ^ 2 := by nlinarith
      have : 0 < 1 - p := by linarith
      have : 0 < β * p * (1 - p) * (q - 1) ^ 2 := by positivity
      linarith
    · have : 0 < 1 + p * q := by nlinarith
      positivity
  have hanti : StrictAntiOn k (Ici 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici 1)
    · intro x hx
      exact (hder x (by simp at hx; linarith)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      rw [(hder x (by simp at hx; linarith)).deriv]
      exact hneg x hx
  have h1 : k 1 = 0 := by simp [hk, kM, add_comm]
  have := hanti (mem_Ici.mpr le_rfl) (mem_Ici.mpr hq.le) hq
  rw [h1] at this
  exact this

/-- **Median below mean.** For `0 < α < β`, `ν_B(α,β) < α/(α+β)`. -/
theorem lem_nuB_lt_mean {α β : ℝ} (hα : 0 < α) (hαβ : α < β) : nuB α β < α / (α + β) := by
  have hβ : 0 < β := hα.trans hαβ
  set p := α / β with hp_def
  have hp0 : 0 < p := div_pos hα hβ
  have hp1 : p < 1 := (div_lt_one hβ).mpr hαβ
  have hαp : α = p * β := by rw [hp_def]; field_simp
  have hanti : StrictAntiOn (PhiM α β p) (Ici 1) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici 1)
    · intro x hx
      exact (hasDerivAt_PhiM hα hβ hp0 (by simp at hx; linarith)).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Ici] at hx
      have hx' : 1 < x := hx
      exact (deriv_PhiM_sign hα hβ hp0 (by linarith)).1 (mean_k_neg hβ hp0 hp1 hαp hx')
  have hge : 1 ≤ PhiM α β p 2 := by
    apply le_of_tendsto (tendsto_PhiM hα hβ hp0)
    filter_upwards [eventually_gt_atTop 2] with x hx
    exact (hanti (mem_Ici.mpr (by norm_num)) (mem_Ici.mpr (by linarith)) hx).le
  have h12 := hanti (mem_Ici.mpr le_rfl) (mem_Ici.mpr (by norm_num : (1 : ℝ) ≤ 2))
    (by norm_num : (1 : ℝ) < 2)
  have hmean : p * 1 / (1 + p * 1) = α / (α + β) ∧ p / (p + 1) = α / (α + β) := by
    rw [hp_def]; constructor
    · field_simp; ring
    · field_simp
  have hΦ1 : PhiM α β p 1 = 2 * cdf (betaMeasure α β) (α / (α + β)) := by
    simp only [PhiM, hmean.1, hmean.2]; ring
  have hhalf : 1 / 2 < cdf (betaMeasure α β) (α / (α + β)) := by linarith
  by_contra hcon
  push Not at hcon
  have hmono := (cdf (betaMeasure α β)).mono hcon
  linarith [nuB_spec hα hβ]

/-- Strict concavity of `h(t) = k_M(e^t)` on `[0, ∞)` for `0 < M < 1`. -/
lemma kM_exp_strictConcave {α β M : ℝ} (hα : 0 < α) (hβ : 0 < β) (hM : 0 < M) (hM1 : M < 1) :
    StrictConcaveOn ℝ (Ici 0) (fun t => kM α β M (exp t)) := by
  set h : ℝ → ℝ := fun t => kM α β M (exp t) with hh
  set h1 : ℝ → ℝ := fun t =>
    (α - β) + (α + β) * (exp t / (M + exp t) - M * exp t / (1 + M * exp t)) with hh1
  set h2 : ℝ → ℝ := fun t =>
    (α + β) * (M * exp t / (M + exp t) ^ 2 - M * exp t / (1 + M * exp t) ^ 2) with hh2
  have d1 : ∀ t, HasDerivAt h (h1 t) t := by
    intro t
    have e1 := (hasDerivAt_exp t)
    have a := (hasDerivAt_log (exp_pos t).ne').comp t e1
    have b := ((e1.const_add M).log (by positivity))
    have c := (((e1.const_mul M).const_add 1).log (by positivity))
    have k := (a.const_mul (α - β)).add ((b.sub c).const_mul (α + β))
    convert k using 1
    · funext y; simp only [hh, kM, Function.comp, Pi.add_apply, Pi.sub_apply]
    · simp only [hh1]; field_simp
  have d2 : ∀ t, HasDerivAt h1 (h2 t) t := by
    intro t
    have e1 := (hasDerivAt_exp t)
    have hp1 : M + exp t ≠ 0 := by positivity
    have hp2 : 1 + M * exp t ≠ 0 := by positivity
    have a := e1.div (e1.const_add M) hp1
    have b := (e1.const_mul M).div ((e1.const_mul M).const_add 1) hp2
    have k := ((a.sub b).const_mul (α + β)).const_add (α - β)
    convert k using 1
    simp only [hh2]; field_simp; ring
  have hderiv : deriv h = h1 := funext fun t => (d1 t).deriv
  apply strictConcaveOn_of_deriv2_neg (convex_Ici 0)
  · exact fun t _ => (d1 t).continuousAt.continuousWithinAt
  · intro t ht
    rw [interior_Ici] at ht
    have ht0 : 0 < t := ht
    change deriv (deriv h) t < 0
    rw [hderiv, (d2 t).deriv]
    simp only [hh2]
    have hE : 1 < exp t := one_lt_exp_iff.mpr ht0
    have hlt : 1 + M * exp t < M + exp t := by nlinarith
    have hpos : 0 < 1 + M * exp t := by positivity
    have hsq : (1 + M * exp t) ^ 2 < (M + exp t) ^ 2 := by nlinarith
    have : M * exp t / (M + exp t) ^ 2 < M * exp t / (1 + M * exp t) ^ 2 :=
      div_lt_div_of_pos_left (by positivity) (by positivity) hsq
    have hab : 0 < α + β := by linarith
    nlinarith

/-- **Left skew of the logit about its median.** For `0 < α < β`, `M = ν_B/(1−ν_B)` and every
`q > 1` (that is, `t = log q > 0`):
`F(Mq/(1+Mq)) + F(M/(M+q)) > 1`, i.e. `P(W ≤ m − t) > P(W > m + t)` for `W = logit X`. -/
theorem lem_logit_tail {α β q : ℝ} (hα : 0 < α) (hαβ : α < β) (hq : 1 < q) :
    1 < cdf (betaMeasure α β) (mr α β * q / (1 + mr α β * q)) +
      cdf (betaMeasure α β) (mr α β / (mr α β + q)) := by
  have hβ : 0 < β := hα.trans hαβ
  set M := mr α β with hM_def
  have hM : 0 < M := mr_pos hα hβ
  -- ν < α/(α+β) gives M < α/β and M < 1
  have hν := lem_nuB_lt_mean hα hαβ
  rw [nuB_eq_mr hα hβ, ← hM_def] at hν
  have hMab : M < α / β := by
    have e : α / (α + β) = (α / β) / (1 + α / β) := by field_simp; ring
    rw [e] at hν
    exact (frac_lt_frac_iff hM (div_pos hα hβ)).mp hν
  have hβM : β * M < α := by rw [lt_div_iff₀ hβ] at hMab; linarith
  have hM1 : M < 1 := by
    have : α / β < 1 := (div_lt_one hβ).mpr hαβ
    linarith
  -- h(t) = k_M(e^t)
  set h : ℝ → ℝ := fun t => kM α β M (exp t) with hh
  have hconc : StrictConcaveOn ℝ (Ici 0) h := kM_exp_strictConcave hα hβ hM hM1
  have hcont : Continuous h := by
    have : h = fun t => (α - β) * t + (α + β) * (log (M + exp t) - log (1 + M * exp t)) := by
      funext t; simp only [hh, kM, log_exp]
    rw [this]
    apply Continuous.add (continuous_const.mul continuous_id)
    apply continuous_const.mul
    apply Continuous.sub
    · exact (continuous_const.add continuous_exp).log
        (fun t => (by positivity : M + exp t ≠ 0))
    · exact (continuous_const.add (continuous_const.mul continuous_exp)).log
        (fun t => (by positivity : 1 + M * exp t ≠ 0))
  have h0 : h 0 = 0 := by simp [hh, kM, add_comm]
  -- h'(0) > 0, so h > 0 just to the right of 0
  have hd0 : HasDerivAt h (2 * (α - β * M) / (1 + M)) 0 := by
    have e1 := (hasDerivAt_exp (0 : ℝ))
    have a := (hasDerivAt_log (exp_pos 0).ne').comp 0 e1
    have b := ((e1.const_add M).log (by positivity))
    have c := (((e1.const_mul M).const_add 1).log (by positivity))
    have k := (a.const_mul (α - β)).add ((b.sub c).const_mul (α + β))
    convert k using 1
    · funext y; simp only [hh, kM, Function.comp, Pi.add_apply, Pi.sub_apply]
    · simp only [exp_zero]; field_simp; ring
  have hd0pos : 0 < 2 * (α - β * M) / (1 + M) := by
    apply div_pos <;> linarith
  obtain ⟨ε, hε0, hεpos⟩ : ∃ ε, 0 < ε ∧ 0 < h ε := by
    have hs := (hasDerivAt_iff_tendsto_slope.mp hd0).eventually (lt_mem_nhds hd0pos)
    have hs' : ∀ᶠ t in 𝓝[>] (0 : ℝ), 0 < slope h 0 t :=
      hs.filter_mono (nhdsWithin_mono _ (fun t ht => ne_of_gt ht))
    obtain ⟨t, ht, ht0⟩ := (hs'.and self_mem_nhdsWithin).exists
    refine ⟨t, ht0, ?_⟩
    rw [slope_def_field, h0, sub_zero, sub_zero] at ht
    exact (div_pos_iff_of_pos_right ht0).mp ht
  -- h(T) < 0 for T large
  set L2 := log (2 / M) with hL2
  have hL2pos : 0 < L2 := log_pos (by rw [lt_div_iff₀ hM]; linarith)
  set T := (α + β) * L2 / (β - α) + 1 + ε with hT
  have hTε : ε < T := by
    have : 0 < (α + β) * L2 / (β - α) := div_pos (by positivity) (by linarith)
    linarith
  have hTneg : h T < 0 := by
    have hE : 1 < exp T := one_lt_exp_iff.mpr (by linarith)
    have hratio : log (M + exp T) - log (1 + M * exp T) ≤ L2 := by
      rw [← log_div (by positivity) (by positivity)]
      apply log_le_log (by positivity)
      rw [div_le_div_iff₀ (by positivity) hM]
      nlinarith
    have : h T = (α - β) * T + (α + β) * (log (M + exp T) - log (1 + M * exp T)) := by
      simp only [hh, kM, log_exp]
    rw [this]
    have hTe : (α - β) * T = -((α + β) * L2) - (β - α) * (1 + ε) := by
      have : β - α ≠ 0 := by linarith
      rw [hT]; field_simp; ring
    have : (α + β) * (log (M + exp T) - log (1 + M * exp T)) ≤ (α + β) * L2 :=
      mul_le_mul_of_nonneg_left hratio (by linarith)
    nlinarith
  -- a zero t₀ ∈ [ε, T]
  obtain ⟨t₀, ⟨ht₀ε, ht₀T⟩, ht₀⟩ : ∃ t₀ ∈ Icc ε T, h t₀ = 0 :=
    intermediate_value_Icc' hTε.le hcont.continuousOn ⟨hTneg.le, hεpos.le⟩
  have ht₀pos : 0 < t₀ := by linarith
  -- sign of h on (0,t₀) and (t₀,∞), from strict concavity and h(0) = 0 = h(t₀)
  have hpos_before : ∀ t, 0 < t → t < t₀ → 0 < h t := by
    intro t ht ht'
    have := hconc.2 (mem_Ici.mpr le_rfl) (mem_Ici.mpr ht₀pos.le) ht₀pos.ne
      (by rw [sub_pos, div_lt_one ht₀pos]; exact ht' : (0:ℝ) < 1 - t / t₀)
      (div_pos ht ht₀pos) (by ring)
    simp only [smul_eq_mul, mul_zero, zero_add, h0, ht₀] at this
    rwa [div_mul_cancel₀ t ht₀pos.ne'] at this
  have hneg_after : ∀ t, t₀ < t → h t < 0 := by
    intro t ht
    have htpos : 0 < t := by linarith
    have := hconc.2 (mem_Ici.mpr le_rfl) (mem_Ici.mpr htpos.le) htpos.ne
      (by rw [sub_pos, div_lt_one htpos]; exact ht : (0:ℝ) < 1 - t₀ / t)
      (div_pos ht₀pos htpos) (by ring)
    simp only [smul_eq_mul, mul_zero, zero_add, h0] at this
    rw [div_mul_cancel₀ t₀ htpos.ne', ht₀] at this
    have hpos : 0 < t₀ / t := div_pos ht₀pos htpos
    nlinarith
  -- Φ rises on [1, e^{t₀}] and falls on [e^{t₀}, ∞)
  set q₀ := exp t₀ with hq₀
  have hq₀1 : 1 < q₀ := one_lt_exp_iff.mpr ht₀pos
  have hkh : ∀ x, 0 < x → kM α β M x = h (log x) := by
    intro x hx; simp only [hh, exp_log hx]
  have hcontΦ : ∀ s : Set ℝ, s ⊆ Ioi 0 → ContinuousOn (PhiM α β M) s := fun s hs x hx =>
    (hasDerivAt_PhiM hα hβ hM (hs hx)).continuousAt.continuousWithinAt
  have hmono : StrictMonoOn (PhiM α β M) (Icc 1 q₀) := by
    apply strictMonoOn_of_deriv_pos (convex_Icc 1 q₀)
      (hcontΦ _ (fun x hx => by simp at hx ⊢; linarith [hx.1]))
    intro x hx
    rw [interior_Icc] at hx
    obtain ⟨hx1, hx2⟩ := hx
    have hx0 : 0 < x := by linarith
    apply (deriv_PhiM_sign hα hβ hM hx0).2
    rw [hkh x hx0]
    apply hpos_before
    · exact log_pos hx1
    · rw [hq₀] at hx2; exact (log_lt_iff_lt_exp hx0).mpr hx2
  have hanti : StrictAntiOn (PhiM α β M) (Ici q₀) := by
    apply strictAntiOn_of_deriv_neg (convex_Ici q₀)
      (hcontΦ _ (fun x hx => by simp at hx ⊢; linarith))
    intro x hx
    rw [interior_Ici] at hx
    have hx' : q₀ < x := hx
    have hx0 : 0 < x := by linarith
    apply (deriv_PhiM_sign hα hβ hM hx0).1
    rw [hkh x hx0]
    apply hneg_after
    rw [hq₀] at hx'; exact (lt_log_iff_exp_lt hx0).mpr hx'
  -- Φ(1) = 2F(ν) = 1
  have hΦ1 : PhiM α β M 1 = 1 := by
    have e : M * 1 / (1 + M * 1) = nuB α β ∧ M / (M + 1) = nuB α β := by
      rw [nuB_eq_mr hα hβ, ← hM_def]; constructor
      · ring_nf
      · rw [add_comm]
    simp only [PhiM, e.1, e.2, nuB_spec hα hβ]; norm_num
  have hge : ∀ x, q₀ ≤ x → 1 ≤ PhiM α β M x := by
    intro x hx
    apply le_of_tendsto (tendsto_PhiM hα hβ hM)
    filter_upwards [eventually_gt_atTop x] with y hy
    exact (hanti (mem_Ici.mpr hx) (mem_Ici.mpr (by linarith)) hy).le
  change 1 < PhiM α β M q
  rcases le_or_gt q q₀ with hqq | hqq
  · rw [← hΦ1]
    exact hmono ⟨le_rfl, hq₀1.le⟩ ⟨hq.le, hqq⟩ hq
  · have := hanti (mem_Ici.mpr hqq.le) (mem_Ici.mpr (by linarith : q₀ ≤ q + 1))
      (by linarith : q < q + 1)
    linarith [hge (q + 1) (by linarith)]

end MedianBounds


==> anc/lean/MedianBounds/LogitMean.lean <==
import Mathlib
import MedianBounds.LogitBracket
import MedianBounds.Polygamma

/-!
# The mean of the logit and the lower half of the logit bracket

For `X ~ Beta(α,β)` and `W = logit X = log X - log(1-X)`, with median `m = log(ν_B/(1-ν_B))`:

* `hasDerivAt_logGamma` — the series `psi0` is the derivative of `log Γ` on `(0, ∞)` (by the
  convexity argument Mathlib uses for `deriv_Gamma_nat`), so `Γ' = Γ ψ₀`.
* `integral_log_bker`, `integral_log_one_sub_bker` — `E[log X] = ψ₀(α) - ψ₀(α+β)` and
  `E[log(1-X)] = ψ₀(β) - ψ₀(α+β)`, by differentiating `B(s,β) = ∫₀¹ x^(s-1)(1-x)^(β-1) dx` under the
  integral sign (dominated by `(4/α) x^(α/4-1)(1-x)^(β-1)` for `|s - α| < α/2`) and reflecting.
* `integral_logit` — `E[W] = ψ₀(α) - ψ₀(β)`.
* `meas_logit_lt`, `meas_lt_logit` — `P(W < c) = F(σ(c))`, `P(W > c) = 1 - F(σ(c))`.
* `integral_logit_lt_log_mr` — `E[W] < m` for `0 < α < β`:  by the layer-cake formula,
  `m - E[W] = ∫₀^∞ (P(W < m-t) - P(W > m+t)) dt`, and the integrand is positive by `lem_logit_tail`.
* `lem_nuB_gt_digamma` — the lower half of Lemma `lem:bracket`,
  `e^{ψ₀(α)}/(e^{ψ₀(α)} + e^{ψ₀(β)}) < ν_B(α,β)`.
-/

namespace MedianBounds
open Real Set Filter Topology Finset MeasureTheory ProbabilityTheory

/-! ### `ψ₀` is the derivative of `log Γ` -/

lemma psi0_term_abs_le {x : ℝ} (hx : 0 < x) (m : ℕ) :
    |1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)| ≤ |x - 1| / min 1 x * (1 / (1 + (m : ℝ)) ^ 2) := by
  have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have h2 : (0 : ℝ) < (m : ℝ) + x := by positivity
  have hmin : 0 < min 1 x := lt_min one_pos hx
  have e : 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x) = (x - 1) / (((m : ℝ) + 1) * ((m : ℝ) + x)) := by
    field_simp; ring
  have hle : min 1 x * ((m : ℝ) + 1) ≤ (m : ℝ) + x := by
    rcases le_total 1 x with h | h
    · rw [min_eq_left h]; linarith
    · rw [min_eq_right h]; nlinarith [Nat.cast_nonneg (α := ℝ) m]
  rw [e, abs_div, abs_of_pos (by positivity : (0 : ℝ) < ((m : ℝ) + 1) * ((m : ℝ) + x))]
  rw [div_mul_div_comm, mul_one, div_le_div_iff₀ (by positivity) (by positivity)]
  have : min 1 x * (1 + (m : ℝ)) ^ 2 ≤ ((m : ℝ) + 1) * ((m : ℝ) + x) := by nlinarith
  exact mul_le_mul_of_nonneg_left this (abs_nonneg _)

lemma hasSum_psi0 {x : ℝ} (hx : 0 < x) :
    HasSum (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)) (psi0 x + eulerMascheroniConstant) := by
  have hs : Summable (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x)) := by
    refine Summable.of_norm_bounded
      ((summable_one_div_add_nat_pow (x := 1) le_rfl le_rfl).mul_left (|x - 1| / min 1 x)) ?_
    intro m; rw [Real.norm_eq_abs]; exact psi0_term_abs_le hx m
  convert hs.hasSum using 1
  rw [psi0]; ring

/-- `log(x+n) - ∑_{j<n} 1/(x+j) → ψ₀(x)`. -/
lemma tendsto_psi0 {x : ℝ} (hx : 0 < x) :
    Tendsto (fun n : ℕ => log (x + n) - ∑ j ∈ range n, 1 / (x + j)) atTop (𝓝 (psi0 x)) := by
  have hS := (hasSum_psi0 hx).tendsto_sum_nat
  have hH := tendsto_harmonic_sub_log
  have hL := (tendsto_log_comp_add_sub_log x).comp tendsto_natCast_atTop_atTop
  have := (hS.sub hH).add hL
  rw [show psi0 x + eulerMascheroniConstant - eulerMascheroniConstant + 0 = psi0 x by ring] at this
  refine this.congr (fun n => ?_)
  simp only [Function.comp_apply]
  rw [harmonic_cast, Finset.sum_sub_distrib]
  have : ∑ j ∈ range n, 1 / (x + (j : ℝ)) = ∑ j ∈ range n, 1 / ((j : ℝ) + x) :=
    Finset.sum_congr rfl (fun j _ => by ring_nf)
  rw [this, add_comm (n : ℝ) x]; ring

/-- **`ψ₀ = (log Γ)'`** on `(0, ∞)`. -/
theorem hasDerivAt_logGamma {x : ℝ} (hx : 0 < x) :
    HasDerivAt (fun y => log (Gamma y)) (psi0 x) x := by
  let f := log ∘ Gamma
  have hc : ConvexOn ℝ (Ioi 0) f := convexOn_log_Gamma
  have h_rec (y : ℝ) (hy : 0 < y) : f (y + 1) = f y + log y := by
    simp only [f, Function.comp_apply, Gamma_add_one hy.ne',
      log_mul hy.ne' (Gamma_pos_of_pos hy).ne', add_comm]
  have hder {y : ℝ} (hy : 0 < y) : DifferentiableAt ℝ f y := by
    refine ((differentiableAt_Gamma ?_).log (Gamma_ne_zero ?_)) <;>
    exact fun m ↦ ne_of_gt (by linarith)
  have hder_rec (y : ℝ) (hy : 0 < y) : deriv f (y + 1) = deriv f y + 1 / y := by
    rw [← deriv_comp_add_const, one_div, ← deriv_log,
      ← deriv_add (hder <| by positivity) (differentiableAt_log hy.ne')]
    apply EventuallyEq.deriv_eq
    filter_upwards [eventually_gt_nhds hy] using h_rec
  have hder_nat (n : ℕ) : deriv f (x + n) = deriv f x + ∑ j ∈ range n, 1 / (x + j) := by
    induction n with
    | zero => simp
    | succ n hn =>
      rw [Nat.cast_succ, ← add_assoc, hder_rec (x + n) (by positivity), hn, Finset.sum_range_succ]
      ring
  -- convexity:  `log(x+n-1) ≤ (log Γ)'(x+n) ≤ log(x+n)` for `n ≥ 1`
  have derivLB (n : ℕ) (hn : 1 ≤ n) : log (x + n - 1) ≤ deriv f (x + n) := by
    have hpos : 0 < x + n - 1 := by
      have : (1 : ℝ) ≤ n := by exact_mod_cast hn
      linarith
    refine (le_of_eq ?_).trans <| hc.slope_le_deriv (mem_Ioi.mpr hpos)
      (by positivity : (0 : ℝ) < x + n) (by linarith) (hder <| by positivity)
    rw [slope_def_field, show x + n - (x + n - 1) = (1 : ℝ) by ring, div_one,
      show x + (n : ℝ) = (x + n - 1) + 1 by ring, h_rec _ hpos]
    ring
  have derivUB (n : ℕ) : deriv f (x + n) ≤ log (x + n) := by
    refine (hc.deriv_le_slope (by positivity : (0 : ℝ) < x + n) (by positivity : (0 : ℝ) < x + n + 1)
        (by linarith) (hder <| by positivity)).trans (le_of_eq ?_)
    rw [slope_def_field, show x + n + 1 - (x + n) = (1 : ℝ) by ring, div_one,
      h_rec (x + n) (by positivity)]
    ring
  have hT := tendsto_psi0 hx
  have hdx : deriv f x = psi0 x := by
    apply le_antisymm
    · apply ge_of_tendsto hT
      filter_upwards with n
      have := derivUB n
      rw [hder_nat] at this; linarith
    · have hT' : Tendsto (fun n : ℕ => log (x + n - 1) - ∑ j ∈ range n, 1 / (x + j))
          atTop (𝓝 (psi0 x)) := by
        have hN : Tendsto (fun n : ℕ => x + (n : ℝ) - 1) atTop atTop :=
          tendsto_atTop_add_const_right _ _ (tendsto_atTop_add_const_left _ _
            tendsto_natCast_atTop_atTop)
        have hL := (tendsto_log_comp_add_sub_log 1).comp hN
        have := hT.sub hL
        rw [sub_zero] at this
        refine this.congr (fun n => ?_)
        simp only [Function.comp_apply]; rw [show x + (n : ℝ) - 1 + 1 = x + n by ring]; ring
      apply le_of_tendsto hT'
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := derivLB n hn
      rw [hder_nat] at this; linarith
  have := (hder hx).hasDerivAt
  rw [hdx] at this
  exact this

/-- `Γ'(x) = Γ(x) ψ₀(x)` for `x > 0`. -/
theorem hasDerivAt_Gamma_psi0 {x : ℝ} (hx : 0 < x) :
    HasDerivAt Gamma (Gamma x * psi0 x) x := by
  have hd : DifferentiableAt ℝ Gamma x :=
    differentiableAt_Gamma (fun m => ne_of_gt (by linarith [Nat.cast_nonneg (α := ℝ) m]))
  have h1 := hd.hasDerivAt
  have h2 := h1.log (Gamma_pos_of_pos hx).ne'
  have h3 := (hasDerivAt_logGamma hx).unique h2
  have : deriv Gamma x = Gamma x * psi0 x := by
    rw [h3]; field_simp [(Gamma_pos_of_pos hx).ne']
  rw [this] at h1; exact h1

/-! ### The derivative of the beta function and `E[log X]` -/

lemma hasDerivAt_beta_left {s β : ℝ} (hs : 0 < s) (hβ : 0 < β) :
    HasDerivAt (fun u => beta u β) (beta s β * (psi0 s - psi0 (s + β))) s := by
  have g1 := hasDerivAt_Gamma_psi0 hs
  have g2 : HasDerivAt (fun u => Gamma (u + β)) (Gamma (s + β) * psi0 (s + β)) s :=
    HasDerivAt.comp_add_const s β (hasDerivAt_Gamma_psi0 (by linarith : 0 < s + β))
  have hne := (Gamma_pos_of_pos (by linarith : 0 < s + β)).ne'
  have := (g1.mul_const (Gamma β)).div g2 hne
  convert this using 1
  · funext u; simp only [ProbabilityTheory.beta, Pi.div_apply]
  · simp only [ProbabilityTheory.beta]; field_simp

/-- The beta kernel `x^(a-1) (1-x)^(b-1)`. -/
noncomputable def bker (a b x : ℝ) : ℝ := x ^ (a - 1) * (1 - x) ^ (b - 1)

lemma integrableOn_bker {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : IntegrableOn (bker a b) (Ioo 0 1) := by
  have hI := ((integrable_betaPDFReal ha hb).const_mul (beta a b)).integrableOn (s := Ioo 0 1)
  refine hI.congr_fun (fun x hx => ?_) measurableSet_Ioo
  dsimp only
  rw [betaPDFReal_eq hx.1 hx.2, bker]
  field_simp [(beta_pos ha hb).ne']

lemma integral_bker {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : ∫ x in Ioo 0 1, bker a b x = beta a b := by
  have h := integral_betaPDF_unit ha hb
  rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo,
    setIntegral_congr_fun measurableSet_Ioo (fun x hx => betaPDFReal_eq hx.1 hx.2)] at h
  have e : ∫ x in Ioo (0 : ℝ) 1, 1 / beta a b * x ^ (a - 1) * (1 - x) ^ (b - 1) =
      1 / beta a b * ∫ x in Ioo (0 : ℝ) 1, bker a b x := by
    rw [← integral_const_mul]; congr 1; funext x; rw [bker]; ring
  rw [e] at h
  have hB := (beta_pos ha hb).ne'
  field_simp at h
  linarith

lemma abs_log_le_rpow {x ε : ℝ} (hx0 : 0 < x) (hx1 : x < 1) (hε : 0 < ε) :
    |log x| ≤ x ^ (-ε) / ε := by
  have hl : log x < 0 := log_neg hx0 hx1
  rw [abs_of_neg hl, ← log_inv]
  have := log_le_rpow_div (inv_nonneg.mpr hx0.le) hε
  rwa [inv_rpow hx0.le, ← rpow_neg hx0.le] at this

/-- `∫₀¹ x^(α-1) log x (1-x)^(β-1) dx = B(α,β) (ψ₀(α) - ψ₀(α+β))`, by differentiating the beta
integral under the integral sign. -/
theorem integral_log_bker {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    IntegrableOn (fun x => log x * bker α β x) (Ioo 0 1) ∧
      ∫ x in Ioo 0 1, log x * bker α β x = beta α β * (psi0 α - psi0 (α + β)) := by
  set μ := volume.restrict (Ioo (0 : ℝ) 1)
  let F : ℝ → ℝ → ℝ := fun u x => bker u β x
  let F' : ℝ → ℝ → ℝ := fun u x => log x * bker u β x
  let bound : ℝ → ℝ := fun x => 4 / α * bker (α / 4) β x
  have hmeas : ∀ u, AEStronglyMeasurable (F u) μ := fun u => by
    simp only [F, bker]; fun_prop
  have hmeas' : AEStronglyMeasurable (F' α) μ := by
    simp only [F', bker]; fun_prop
  have hbound_int : Integrable bound μ :=
    (integrableOn_bker (by linarith) hβ).const_mul (4 / α)
  have h_bound : ∀ᵐ x ∂μ, ∀ u ∈ Metric.ball α (α / 2), ‖F' u x‖ ≤ bound x := by
    refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
    intro u hu
    rw [Metric.mem_ball, Real.dist_eq, abs_lt] at hu
    have hx0 := hx.1
    have hx1 := hx.2
    have hp1 : 0 < (1 - x) ^ (β - 1) := rpow_pos_of_pos (by linarith) _
    have hxu : x ^ (u - 1) ≤ x ^ (α / 2 - 1) :=
      rpow_le_rpow_of_exponent_ge hx0 hx1.le (by linarith)
    have hlog := abs_log_le_rpow hx0 hx1 (show 0 < α / 4 by linarith)
    simp only [F', bound, bker, Real.norm_eq_abs, abs_mul, abs_of_pos hp1,
      abs_of_pos (rpow_pos_of_pos hx0 (u - 1))]
    have e : x ^ (α / 4 - 1) = x ^ (α / 2 - 1) * x ^ (-(α / 4)) := by
      rw [← rpow_add hx0]; ring_nf
    rw [e]
    have h4 : x ^ (-(α / 4)) / (α / 4) = 4 / α * x ^ (-(α / 4)) := by field_simp
    rw [h4] at hlog
    have hA : 0 ≤ x ^ (u - 1) := (rpow_pos_of_pos hx0 _).le
    calc |log x| * (x ^ (u - 1) * (1 - x) ^ (β - 1))
        ≤ (4 / α * x ^ (-(α / 4))) * (x ^ (α / 2 - 1) * (1 - x) ^ (β - 1)) := by
          gcongr
      _ = 4 / α * (x ^ (α / 2 - 1) * x ^ (-(α / 4)) * (1 - x) ^ (β - 1)) := by ring
  have h_diff : ∀ᵐ x ∂μ, ∀ u ∈ Metric.ball α (α / 2), HasDerivAt (F · x) (F' u x) u := by
    refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
    intro u _
    have := (((hasDerivAt_id u).sub_const 1).const_rpow hx.1).mul_const ((1 - x) ^ (β - 1))
    convert this using 1
    · funext y; simp only [F, bker, id]
    · simp only [F', bker, id]; ring
  obtain ⟨hint, hderiv⟩ := hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (Metric.ball_mem_nhds α (by linarith : 0 < α / 2)) (Eventually.of_forall hmeas)
    (integrableOn_bker hα hβ) hmeas' h_bound hbound_int h_diff
  refine ⟨hint, ?_⟩
  have heq : (fun u => ∫ x, F u x ∂μ) =ᶠ[𝓝 α] fun u => beta u β := by
    filter_upwards [eventually_gt_nhds hα] with u hu
    exact integral_bker hu hβ
  exact (hderiv.congr_of_eventuallyEq heq.symm).unique (hasDerivAt_beta_left hα hβ)

/-- `∫₀¹ x^(α-1) log(1-x) (1-x)^(β-1) dx = B(α,β) (ψ₀(β) - ψ₀(α+β))`, by the reflection `x ↦ 1-x`. -/
theorem integral_log_one_sub_bker {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    IntegrableOn (fun x => log (1 - x) * bker α β x) (Ioo 0 1) ∧
      ∫ x in Ioo 0 1, log (1 - x) * bker α β x = beta α β * (psi0 β - psi0 (α + β)) := by
  obtain ⟨hint, hval⟩ := integral_log_bker hβ hα
  have href : ∀ x, log (1 - x) * bker α β x = (fun y => log y * bker β α y) (1 - x) := by
    intro x; simp only [bker, sub_sub_cancel]; ring
  constructor
  · have hI : IntervalIntegrable (fun y => log y * bker β α y) volume 0 1 :=
      (intervalIntegrable_iff_integrableOn_Ioo_of_le zero_le_one).mpr hint
    have := (hI.comp_sub_left 1)
    simp only [sub_zero, sub_self] at this
    have := (intervalIntegrable_iff_integrableOn_Ioo_of_le zero_le_one).mp this.symm
    refine this.congr_fun (fun x _ => (href x).symm) measurableSet_Ioo
  · have h1 : ∫ x in Ioo (0 : ℝ) 1, log (1 - x) * bker α β x =
        ∫ x in (0 : ℝ)..1, (fun y => log y * bker β α y) (1 - x) := by
      rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo]
      exact setIntegral_congr_fun measurableSet_Ioo (fun x _ => href x)
    rw [h1, intervalIntegral.integral_comp_sub_left (fun y => log y * bker β α y) 1]
    simp only [sub_zero, sub_self]
    rw [intervalIntegral.integral_of_le zero_le_one, integral_Ioc_eq_integral_Ioo, hval,
      beta_comm, add_comm β α]

/-! ### `E[logit X] = ψ₀(α) - ψ₀(β)` -/

/-- `logit x = log x - log (1 - x)`. -/
noncomputable def logit (x : ℝ) : ℝ := log x - log (1 - x)

lemma measurable_logit : Measurable logit := by unfold logit; fun_prop

lemma betaPDF_toReal {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (x : ℝ) :
    (betaPDF α β x).toReal = betaPDFReal α β x :=
  ENNReal.toReal_ofReal (betaPDFReal_nonneg' hα hβ x)

lemma measurable_betaPDF (α β : ℝ) : Measurable (betaPDF α β) :=
  (measurable_betaPDFReal α β).ennreal_ofReal

lemma betaPDF_ae_lt_top (α β : ℝ) : ∀ᵐ x ∂(volume : Measure ℝ), betaPDF α β x < ⊤ :=
  ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)

lemma betaPDFReal_eq_zero_of_not_mem {α β x : ℝ} (hx : x ∉ Ioo (0 : ℝ) 1) : betaPDFReal α β x = 0 := by
  unfold betaPDFReal; split_ifs with h
  · exact absurd h hx
  · rfl

lemma pdf_mul_logit {α β x : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) :
    betaPDFReal α β x * logit x =
      1 / beta α β * (log x * bker α β x - log (1 - x) * bker α β x) := by
  rw [betaPDFReal_eq hx.1 hx.2, logit, bker]; ring

theorem integrable_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : Integrable logit (betaMeasure α β) := by
  rw [betaMeasure, integrable_withDensity_iff_integrable_smul' (measurable_betaPDF α β)
    (betaPDF_ae_lt_top α β)]
  simp_rw [smul_eq_mul, betaPDF_toReal hα hβ]
  have hon : IntegrableOn (fun x => betaPDFReal α β x * logit x) (Ioo 0 1) := by
    have h := ((integral_log_bker hα hβ).1.sub (integral_log_one_sub_bker hα hβ).1).const_mul
      (1 / beta α β)
    exact IntegrableOn.congr_fun h (fun x hx => by simp only [Pi.sub_apply]; exact (pdf_mul_logit hx).symm)
      measurableSet_Ioo
  refine (integrableOn_iff_integrable_of_support_subset (fun x hx => ?_)).mp hon
  by_contra h
  exact hx (show betaPDFReal α β x * logit x = 0 by rw [betaPDFReal_eq_zero_of_not_mem h, zero_mul])

/-- **The mean of the logit**:  `E[log(X/(1-X))] = ψ₀(α) - ψ₀(β)` for `X ~ Beta(α,β)`. -/
theorem integral_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    ∫ x, logit x ∂(betaMeasure α β) = psi0 α - psi0 β := by
  rw [betaMeasure, integral_withDensity_eq_integral_toReal_smul (measurable_betaPDF α β)
    (betaPDF_ae_lt_top α β)]
  simp_rw [smul_eq_mul, betaPDF_toReal hα hβ]
  rw [← setIntegral_eq_integral_of_forall_compl_eq_zero (s := Ioo 0 1)
    (fun x hx => by rw [betaPDFReal_eq_zero_of_not_mem hx, zero_mul]),
    setIntegral_congr_fun measurableSet_Ioo (fun x hx => pdf_mul_logit hx),
    integral_const_mul, integral_sub (integral_log_bker hα hβ).1 (integral_log_one_sub_bker hα hβ).1,
    (integral_log_bker hα hβ).2, (integral_log_one_sub_bker hα hβ).2]
  have hB := (beta_pos hα hβ).ne'
  field_simp; ring

/-! ### The distribution of the logit -/

/-- The logistic function `σ(c) = e^c/(1+e^c)`. -/
noncomputable def sig (c : ℝ) : ℝ := exp c / (1 + exp c)

lemma sig_pos (c : ℝ) : 0 < sig c := by unfold sig; positivity
lemma sig_lt_one (c : ℝ) : sig c < 1 := by
  unfold sig; rw [div_lt_one (by positivity)]; linarith

lemma logit_lt_iff {x c : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) : logit x < c ↔ x < sig c := by
  have h1 : 0 < 1 - x := by linarith [hx.2]
  rw [logit, ← log_div hx.1.ne' h1.ne', log_lt_iff_lt_exp (div_pos hx.1 h1), div_lt_iff₀ h1, sig,
    lt_div_iff₀ (by positivity)]
  constructor <;> intro h <;> nlinarith

lemma lt_logit_iff {x c : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) : c < logit x ↔ sig c < x := by
  have h1 : 0 < 1 - x := by linarith [hx.2]
  rw [logit, ← log_div hx.1.ne' h1.ne', lt_log_iff_exp_lt (div_pos hx.1 h1), lt_div_iff₀ h1, sig,
    div_lt_iff₀ (by positivity)]
  constructor <;> intro h <;> nlinarith

lemma betaMeasure_compl_Ioo (α β : ℝ) : betaMeasure α β (Ioo 0 1)ᶜ = 0 := by
  rw [betaMeasure, withDensity_apply _ measurableSet_Ioo.compl,
    setLIntegral_congr_fun measurableSet_Ioo.compl (g := fun _ => 0)
      (fun x hx => by rw [betaPDF, betaPDFReal_eq_zero_of_not_mem hx, ENNReal.ofReal_zero])]
  simp

lemma betaMeasure_Ioc_eq_Ioo {α β y : ℝ} : betaMeasure α β (Ioc 0 y) = betaMeasure α β (Ioo 0 y) := by
  have hac : betaMeasure α β ≪ volume := withDensity_absolutelyContinuous _ _
  exact measure_congr (hac.ae_eq Ioo_ae_eq_Ioc).symm

lemma cdf_beta_eq_Ioo {α β y : ℝ} (hα : 0 < α) (hβ : 0 < β) (hy1 : y < 1) :
    cdf (betaMeasure α β) y = (betaMeasure α β).real (Ioo 0 y) := by
  have := isProbabilityMeasureBeta hα hβ
  rw [cdf_eq_real, measureReal_def, measureReal_def,
    ← measure_inter_conull (betaMeasure_compl_Ioo α β), ← betaMeasure_Ioc_eq_Ioo]
  congr 2
  ext x; simp only [Set.mem_inter_iff, Set.mem_Iic, Set.mem_Ioo, Set.mem_Ioc]
  constructor
  · rintro ⟨h1, h2, _⟩; exact ⟨h2, h1⟩
  · rintro ⟨h1, h2⟩; exact ⟨h2, h1, by linarith⟩

lemma meas_logit_lt {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (c : ℝ) :
    (betaMeasure α β).real {x | logit x < c} = cdf (betaMeasure α β) (sig c) := by
  rw [cdf_beta_eq_Ioo hα hβ (sig_lt_one c), measureReal_def, measureReal_def,
    ← measure_inter_conull (betaMeasure_compl_Ioo α β)]
  congr 2
  ext x; simp only [Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Ioo]
  constructor
  · rintro ⟨h, h0, h1⟩; exact ⟨h0, (logit_lt_iff ⟨h0, h1⟩).mp h⟩
  · rintro ⟨h0, h⟩
    have h1 : x < 1 := h.trans (sig_lt_one c)
    exact ⟨(logit_lt_iff ⟨h0, h1⟩).mpr h, h0, h1⟩

lemma meas_lt_logit {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (c : ℝ) :
    (betaMeasure α β).real {x | c < logit x} = 1 - cdf (betaMeasure α β) (sig c) := by
  have := isProbabilityMeasureBeta hα hβ
  have hsplit : Ioo (0 : ℝ) 1 = Ioc 0 (sig c) ∪ Ioo (sig c) 1 :=
    (Ioc_union_Ioo_eq_Ioo (sig_pos c).le (sig_lt_one c)).symm
  have hone : (betaMeasure α β).real (Ioo 0 1) = 1 := by
    rw [measureReal_def, ← univ_inter (Ioo (0 : ℝ) 1),
      measure_inter_conull (betaMeasure_compl_Ioo α β)]; simp
  have hU := measureReal_union (μ := betaMeasure α β) (s₁ := Ioc 0 (sig c)) (s₂ := Ioo (sig c) 1)
    (Set.disjoint_left.mpr fun x hx hx' => by linarith [hx.2, hx'.1]) measurableSet_Ioo
  rw [← hsplit, hone] at hU
  have hset : (betaMeasure α β) ({x | c < logit x} ∩ Ioo 0 1) = betaMeasure α β (Ioo (sig c) 1) := by
    congr 1
    ext x; simp only [Set.mem_inter_iff, Set.mem_setOf_eq, Set.mem_Ioo]
    constructor
    · rintro ⟨h, h0, h1⟩; exact ⟨(lt_logit_iff ⟨h0, h1⟩).mp h, h1⟩
    · rintro ⟨h, h1⟩
      have h0 : 0 < x := (sig_pos c).trans h
      exact ⟨(lt_logit_iff ⟨h0, h1⟩).mpr h, h0, h1⟩
  rw [measureReal_def, ← measure_inter_conull (betaMeasure_compl_Ioo α β), hset,
    cdf_beta_eq_Ioo hα hβ (sig_lt_one c), measureReal_def (s := Ioo 0 (sig c)),
    ← betaMeasure_Ioc_eq_Ioo, ← measureReal_def, ← measureReal_def]
  linarith

/-! ### The layer-cake step and the lower half of the bracket -/

lemma integrableOn_meas_lt {μ : Measure ℝ} {f : ℝ → ℝ} (hf : Integrable f μ)
    (hnn : ∀ x, 0 ≤ f x) : IntegrableOn (fun t => μ.real {x | t < f x}) (Ioi 0) := by
  have key := lintegral_eq_lintegral_meas_lt μ (ae_of_all _ hnn) hf.aemeasurable
  have hfin : ∫⁻ x, ENNReal.ofReal (f x) ∂μ < ⊤ := hf.lintegral_lt_top
  rw [key] at hfin
  have hanti : Antitone (fun t => μ {x | t < f x}) :=
    fun a b hab => measure_mono (fun x (hx : b < f x) => lt_of_le_of_lt hab hx)
  exact integrable_toReal_of_lintegral_ne_top hanti.measurable.aemeasurable hfin.ne

/-- `E[logit X] < logit ν_B` for `0 < α < β`:  the integrated form of `lem_logit_tail`. -/
theorem integral_logit_lt_log_mr {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    ∫ x, logit x ∂(betaMeasure α β) < log (mr α β) := by
  have hβ : 0 < β := hα.trans hαβ
  have := isProbabilityMeasureBeta hα hβ
  set μ := betaMeasure α β with hμ
  set M := mr α β with hMdef
  have hM : 0 < M := mr_pos hα hβ
  set m := log M with hm
  set D : ℝ → ℝ := fun x => m - logit x with hD
  have hDint : Integrable D μ := (integrable_const m).sub (integrable_logit hα hβ)
  have hP : Integrable (fun x => (Real.toNNReal (D x) : ℝ)) μ := hDint.real_toNNReal
  have hN : Integrable (fun x => (Real.toNNReal (-D x) : ℝ)) μ := hDint.neg.real_toNNReal
  have hPl := hP.integral_eq_integral_meas_lt (ae_of_all _ fun x => NNReal.coe_nonneg _)
  have hNl := hN.integral_eq_integral_meas_lt (ae_of_all _ fun x => NNReal.coe_nonneg _)
  have hPi := integrableOn_meas_lt hP (fun x => NNReal.coe_nonneg _)
  have hNi := integrableOn_meas_lt hN (fun x => NNReal.coe_nonneg _)
  have ha : ∀ t ∈ Ioi (0 : ℝ),
      μ.real {x | t < (Real.toNNReal (D x) : ℝ)} = cdf μ (sig (m - t)) := by
    intro t ht
    rw [← meas_logit_lt hα hβ]
    congr 1; ext x
    simp only [Set.mem_setOf_eq, Real.coe_toNNReal', hD]
    constructor
    · intro h
      rcases lt_max_iff.mp h with h | h
      · linarith
      · exact absurd h (not_lt.mpr (le_of_lt ht))
    · intro h; exact lt_max_iff.mpr (Or.inl (by linarith))
  have hb : ∀ t ∈ Ioi (0 : ℝ),
      μ.real {x | t < (Real.toNNReal (-D x) : ℝ)} = 1 - cdf μ (sig (m + t)) := by
    intro t ht
    rw [← meas_lt_logit hα hβ]
    congr 1; ext x
    simp only [Set.mem_setOf_eq, Real.coe_toNNReal', hD]
    constructor
    · intro h
      rcases lt_max_iff.mp h with h | h
      · linarith
      · exact absurd h (not_lt.mpr (le_of_lt ht))
    · intro h; exact lt_max_iff.mpr (Or.inl (by linarith))
  have hpos : ∀ t ∈ Ioi (0 : ℝ), 0 < cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t))) := by
    intro t ht
    have h := lem_logit_tail hα hαβ (q := exp t) (by have := Real.add_one_lt_exp (ne_of_gt (Set.mem_Ioi.mp ht)); linarith [Set.mem_Ioi.mp ht])
    have e1 : sig (m + t) = M * exp t / (1 + M * exp t) := by
      rw [sig, exp_add, hm, exp_log hM]
    have e2 : sig (m - t) = M / (M + exp t) := by
      rw [sig, exp_sub, hm, exp_log hM]
      have : 0 < exp t := exp_pos t
      field_simp; ring
    rw [e1, e2]
    rw [← hMdef] at h
    linarith
  have hPi' := hPi.congr_fun ha measurableSet_Ioi
  have hNi' := hNi.congr_fun hb measurableSet_Ioi
  have hDpos : 0 < ∫ x, D x ∂μ := by
    rw [integral_eq_integral_pos_part_sub_integral_neg_part hDint, hPl, hNl,
      setIntegral_congr_fun measurableSet_Ioi ha, setIntegral_congr_fun measurableSet_Ioi hb,
      ← integral_sub hPi' hNi']
    have hfi : Integrable (fun t => cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t))))
        (volume.restrict (Set.Ioi 0)) := hPi'.sub hNi'
    rw [integral_pos_iff_support_of_nonneg_ae _ hfi]
    · rw [Measure.restrict_apply' measurableSet_Ioi]
      have hs : Function.support (fun t => cdf μ (sig (m - t)) - (1 - cdf μ (sig (m + t)))) ∩ Set.Ioi 0
          = Set.Ioi 0 := by
        ext t
        simp only [Set.mem_inter_iff, Function.mem_support]
        constructor
        · exact fun h => h.2
        · exact fun h => ⟨(hpos t h).ne', h⟩
      rw [hs]; simp
    · exact (ae_restrict_iff' measurableSet_Ioi).mpr (ae_of_all _ fun t ht => (hpos t ht).le)
  have hint : ∫ x, D x ∂μ = m - ∫ x, logit x ∂μ := by
    rw [hD, integral_sub (integrable_const m) (integrable_logit hα hβ), integral_const]; simp [hμ]
  linarith

/-- **Lemma `lem:bracket`, lower half.** For `0 < α < β`,
`e^{ψ₀(α)}/(e^{ψ₀(α)} + e^{ψ₀(β)}) < ν_B(α,β)`. -/
theorem lem_nuB_gt_digamma {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    exp (psi0 α) / (exp (psi0 α) + exp (psi0 β)) < nuB α β := by
  have hβ : 0 < β := hα.trans hαβ
  have h := integral_logit_lt_log_mr hα hαβ
  rw [integral_logit hα hβ] at h
  have hM := mr_pos hα hβ
  have hE : exp (psi0 α - psi0 β) < mr α β :=
    calc exp (psi0 α - psi0 β) < exp (log (mr α β)) := exp_lt_exp.mpr h
      _ = mr α β := exp_log hM
  have e : exp (psi0 α) / (exp (psi0 α) + exp (psi0 β)) =
      exp (psi0 α - psi0 β) / (1 + exp (psi0 α - psi0 β)) := by
    rw [exp_sub]
    have := exp_pos (psi0 β)
    field_simp; ring
  rw [e, nuB_eq_mr hα hβ]
  exact (frac_lt_frac_iff (exp_pos _) hM).mpr hE

end MedianBounds


==> anc/lean/MedianBounds/LowAlpha.lean <==
import MedianBounds.WHEdge

/-!
# The low-α asymptote `ν_B5` as a bound

`ν_B5(α,β) = (α B(α,β)/2)^{1/α} = 2^{-1/α} (Γ(α+1)Γ(β)/Γ(α+β))^{1/α}`, from replacing
`(1−x)^{β−1}` by `1` in the median equation.

* `thm_nuB5_bound` — `ν_B5 < ν_B` for `β > 1`, `ν_B < ν_B5` for `β < 1`, equal at `β = 1`
  (any `α > 0`).
-/

namespace MedianBounds
open Real Set MeasureTheory ProbabilityTheory

/-- `ν_B5(α,β) = (α B(α,β)/2)^{1/α}`. -/
noncomputable def nuB5 (α β : ℝ) : ℝ := (α * beta α β / 2) ^ (1 / α)

lemma cdf_beta_int {α β x : ℝ} (hα : 0 < α) (hβ : 0 < β) (hx0 : 0 < x) (hx1 : x < 1) :
    cdf (betaMeasure α β) x = 1 / beta α β * ∫ v in (0 : ℝ)..x, v ^ (α - 1) * (1 - v) ^ (β - 1) := by
  rw [cdf_beta_Ioo hα hβ hx0 hx1, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hx0.le, ← intervalIntegral.integral_const_mul]
  congr 1; funext v; ring

/-- **ν_B5 bounds.** For `α, β > 0`:  `ν_B5 < ν_B` if `β > 1`, `ν_B < ν_B5` if `β < 1`, and they are
equal if `β = 1`. -/
theorem thm_nuB5_bound {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    (1 < β → nuB5 α β < nuB α β) ∧ (β < 1 → nuB α β < nuB5 α β) ∧
      (β = 1 → nuB α β = nuB5 α β) := by
  set ν := nuB α β with hν
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hB := beta_pos hα hβ
  have hspec := nuB_spec hα hβ
  rw [← hν, cdf_beta_int hα hβ h0 h1] at hspec
  set I := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) with hI
  have hIB : I = beta α β / 2 := by
    field_simp at hspec; linarith
  have hpow : ∫ v in (0 : ℝ)..ν, v ^ (α - 1) = ν ^ α / α := by
    rw [integral_rpow (Or.inl (by linarith)), show α - 1 + 1 = α by ring, zero_rpow hα.ne',
      sub_zero]
  set J := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) with hJ
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1)) volume 0 ν :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hcont : ContinuousOn (fun v : ℝ => (1 - v) ^ (β - 1)) (uIcc 0 ν) := by
    rw [uIcc_of_le h0.le]
    exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
      (fun v hv => Or.inl (sub_pos.mpr (lt_of_le_of_lt hv.2 h1)).ne')
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1) * (1 - v) ^ (β - 1)) volume 0 ν :=
    hint1.mul_continuousOn hcont
  -- `ν_B5^α = α B / 2`
  have h4pos : 0 < α * beta α β / 2 := by positivity
  have h4 : nuB5 α β ^ α = α * beta α β / 2 := by
    unfold nuB5; rw [← rpow_mul h4pos.le, one_div_mul_cancel hα.ne', rpow_one]
  have h4nn : 0 ≤ nuB5 α β := by unfold nuB5; positivity
  have hJ' : ν ^ α = α * J := by rw [hpow]; field_simp
  have key : ∀ {a b : ℝ}, 0 ≤ a → 0 ≤ b → a ^ α < b ^ α → a < b := fun ha hb h =>
    (rpow_lt_rpow_iff ha hb hα).mp h
  refine ⟨fun hβ1 => ?_, fun hβ1 => ?_, fun hβ1 => ?_⟩
  · -- β > 1:  I < J
    have hpos : 0 < ∫ v in (0 : ℝ)..ν, v ^ (α - 1) - v ^ (α - 1) * (1 - v) ^ (β - 1) := by
      apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint1.sub hint2) _ h0
      intro v hv
      have hv0 : 0 < v ^ (α - 1) := rpow_pos_of_pos hv.1 _
      have : (1 - v) ^ (β - 1) < 1 :=
        rpow_lt_one (by linarith [hv.2, h1]) (by linarith [hv.1]) (by linarith)
      have := mul_pos hv0 (sub_pos.mpr this)
      linarith
    rw [intervalIntegral.integral_sub hint1 hint2, ← hJ, ← hI] at hpos
    apply key h4nn h0.le
    rw [h4, hJ']; nlinarith
  · -- β < 1:  J < I
    have hpos : 0 < ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) - v ^ (α - 1) := by
      apply intervalIntegral.intervalIntegral_pos_of_pos_on (hint2.sub hint1) _ h0
      intro v hv
      have hv0 : 0 < v ^ (α - 1) := rpow_pos_of_pos hv.1 _
      have : 1 < (1 - v) ^ (β - 1) :=
        one_lt_rpow_of_pos_of_lt_one_of_neg (by linarith [hv.2, h1]) (by linarith [hv.1])
          (by linarith)
      have := mul_pos hv0 (sub_pos.mpr this)
      linarith
    rw [intervalIntegral.integral_sub hint2 hint1, ← hJ, ← hI] at hpos
    apply key h0.le h4nn
    rw [h4, hJ']; nlinarith
  · -- β = 1:  I = J
    have : I = J := by
      rw [hI, hJ]; congr 1; funext v; rw [hβ1, sub_self, rpow_zero, mul_one]
    have : ν ^ α = nuB5 α β ^ α := by rw [h4, hJ', ← this, hIB]; ring
    have := congrArg (fun t => t ^ (1 / α)) this
    rwa [← rpow_mul h0.le, ← rpow_mul h4nn, mul_one_div_cancel hα.ne', rpow_one, rpow_one] at this

end MedianBounds


==> anc/lean/MedianBounds/LowAsym.lean <==
import Mathlib
import MedianBounds.LogitMean
import MedianBounds.LowAlpha

/-!
# The low-α asymptote (Theorem `thm:lowasym`)

For fixed `β > 0`, as `α → 0⁺`:

* `tendsto_two_rpow_nuB5` — `2^{1/α} ν_B5(α,β) → e^{-γ-ψ₀(β)}`, since
  `log(2^{1/α} ν_B5) = (log Γ(α+1) + log Γ(β) - log Γ(α+β))/α` is a difference quotient of
  `log Γ`, whose derivative is `ψ₀` (`hasDerivAt_logGamma`);
* `abs_log_nuB5_sub_log_nuB_le` — the sandwich `|log(ν_B5/ν_B)| ≤ |β-1| (-log(1-ν_B))/α`, from
  bounding `(1-x)^{β-1}` on `(0, ν_B)` by its values at the ends;
* `thm_lowasym_ratio` — `(ν_B/ν_B5 - 1)/αⁿ → 0` for every `n`;
* `thm_lowasym_median` — `2^{1/α} ν_B(α,β) → e^{-γ-ψ₀(β)}`.

As in the paper, the sandwich and `ν_B < α/(α+β)` (`lem_nuB_lt_mean`) give
`ν_B ≤ e^{|β-1|/β} ν_B5` for every `β > 0` and `α < β`, with no stochastic-ordering argument.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

lemma psi0_one : psi0 1 = -eulerMascheroniConstant := by
  simp [psi0]

lemma nuB5_pos {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < nuB5 α β := by
  have := beta_pos hα hβ
  unfold nuB5; exact rpow_pos_of_pos (by positivity) _

/-! ### `2^{1/α} ν_B5 → e^{-γ-ψ₀(β)}` -/

lemma hasDerivAt_lowN {β : ℝ} (hβ : 0 < β) :
    HasDerivAt (fun α => log (Gamma (α + 1)) + log (Gamma β) - log (Gamma (α + β)))
      (psi0 1 - psi0 β) 0 := by
  have h1 : HasDerivAt (fun α => log (Gamma (α + 1))) (psi0 1) 0 := by
    have := HasDerivAt.comp_add_const (f := fun y => log (Gamma y)) 0 1
      (hasDerivAt_logGamma (x := 0 + 1) (by norm_num))
    simpa using this
  have h2 : HasDerivAt (fun α => log (Gamma (α + β))) (psi0 β) 0 := by
    have := HasDerivAt.comp_add_const (f := fun y => log (Gamma y)) 0 β
      (hasDerivAt_logGamma (x := 0 + β) (by simpa using hβ))
    simpa using this
  exact (h1.add_const (log (Gamma β))).sub h2

lemma two_rpow_mul_nuB5 {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    2 ^ (1 / α) * nuB5 α β =
      exp ((log (Gamma (α + 1)) + log (Gamma β) - log (Gamma (α + β))) / α) := by
  have hB := beta_pos hα hβ
  have hG1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have hGb := Gamma_pos_of_pos hβ
  have hGab := Gamma_pos_of_pos (add_pos hα hβ)
  have e : α * beta α β = Gamma (α + 1) * Gamma β / Gamma (α + β) := by
    rw [beta, Gamma_add_one hα.ne']; ring
  rw [nuB5, ← mul_rpow (by norm_num) (by positivity),
    show 2 * (α * beta α β / 2) = α * beta α β by ring, rpow_def_of_pos (by positivity), e,
    log_div (by positivity) hGab.ne', log_mul hG1.ne' hGb.ne']
  congr 1; ring

/-- **`2^{1/α} ν_B5(α,β) → e^{-γ-ψ₀(β)}`** as `α → 0⁺`. -/
theorem tendsto_two_rpow_nuB5 {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => 2 ^ (1 / α) * nuB5 α β) (𝓝[>] 0)
      (𝓝 (exp (-eulerMascheroniConstant - psi0 β))) := by
  have hs := (hasDerivAt_lowN hβ).tendsto_slope_zero_right
  have h2 := (continuous_exp.tendsto _).comp hs
  rw [psi0_one] at h2
  refine h2.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  rw [Function.comp_apply, two_rpow_mul_nuB5 hα hβ]
  congr 1
  simp only [zero_add, smul_eq_mul, Gamma_one, log_one]
  field_simp
  ring

/-! ### The sandwich -/

/-- **Sandwich** (equation `eq:lowsand`):  `|log ν_B5 - log ν_B| ≤ |β-1| (-log(1-ν_B))/α`. -/
theorem abs_log_nuB5_sub_log_nuB_le {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    |log (nuB5 α β) - log (nuB α β)| ≤ |β - 1| * (-log (1 - nuB α β)) / α := by
  set ν := nuB α β with hν
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hB := beta_pos hα hβ
  have hspec := nuB_spec hα hβ
  rw [← hν, cdf_beta_int hα hβ h0 h1] at hspec
  set I := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) * (1 - v) ^ (β - 1) with hI
  have hIB : I = beta α β / 2 := by
    field_simp at hspec; linarith
  have hpow : ∫ v in (0 : ℝ)..ν, v ^ (α - 1) = ν ^ α / α := by
    rw [integral_rpow (Or.inl (by linarith)), show α - 1 + 1 = α by ring, zero_rpow hα.ne',
      sub_zero]
  set J := ∫ v in (0 : ℝ)..ν, v ^ (α - 1) with hJ
  have hint1 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1)) volume 0 ν :=
    intervalIntegral.intervalIntegrable_rpow' (by linarith)
  have hcont : ContinuousOn (fun v : ℝ => (1 - v) ^ (β - 1)) (uIcc 0 ν) := by
    rw [uIcc_of_le h0.le]
    exact ContinuousOn.rpow_const (continuousOn_const.sub continuousOn_id)
      (fun v hv => Or.inl (sub_pos.mpr (lt_of_le_of_lt hv.2 h1)).ne')
  have hint2 : IntervalIntegrable (fun v : ℝ => v ^ (α - 1) * (1 - v) ^ (β - 1)) volume 0 ν :=
    hint1.mul_continuousOn hcont
  set c := (1 - ν) ^ (β - 1) with hc
  have hc0 : 0 < c := rpow_pos_of_pos (by linarith) _
  have hcJ : ∫ v in (0 : ℝ)..ν, c * v ^ (α - 1) = c * J := intervalIntegral.integral_const_mul _ _
  have hint3 : IntervalIntegrable (fun v : ℝ => c * v ^ (α - 1)) volume 0 ν := hint1.const_mul c
  have hJpos : 0 < J := by rw [hpow]; positivity
  have hIpos : 0 < I := by rw [hIB]; positivity
  have h5 : nuB5 α β ^ α = α * I := by
    have h4pos : 0 < α * beta α β / 2 := by positivity
    unfold nuB5; rw [← rpow_mul h4pos.le, one_div_mul_cancel hα.ne', rpow_one, hIB]; ring
  have hνJ : ν ^ α = α * J := by rw [hpow]; field_simp
  have hlog : α * (log (nuB5 α β) - log ν) = log I - log J := by
    have e1 : log (nuB5 α β ^ α) = α * log (nuB5 α β) := log_rpow (nuB5_pos hα hβ) α
    have e2 : log (ν ^ α) = α * log ν := log_rpow h0 α
    rw [h5, log_mul hα.ne' hIpos.ne'] at e1
    rw [hνJ, log_mul hα.ne' hJpos.ne'] at e2
    linarith
  have hlogc : log c = (β - 1) * log (1 - ν) := log_rpow (by linarith) _
  have hl1 : log (1 - ν) < 0 := log_neg (by linarith) (by linarith)
  have key : |log I - log J| ≤ |β - 1| * (-log (1 - ν)) := by
    rcases le_or_gt 1 β with hβ1 | hβ1
    · -- `c J ≤ I ≤ J`
      have hIJ : I ≤ J := by
        apply intervalIntegral.integral_mono_on h0.le hint2 hint1
        intro v hv
        have : (1 - v) ^ (β - 1) ≤ 1 :=
          rpow_le_one (by linarith [hv.2]) (by linarith [hv.1]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have hcI : c * J ≤ I := by
        rw [← hcJ]
        apply intervalIntegral.integral_mono_on h0.le hint3 hint2
        intro v hv
        have : c ≤ (1 - v) ^ (β - 1) :=
          rpow_le_rpow (by linarith) (by linarith [hv.2]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have a1 : log I ≤ log J := log_le_log hIpos hIJ
      have a2 : log c + log J ≤ log I := by
        rw [← log_mul hc0.ne' hJpos.ne']; exact log_le_log (by positivity) hcI
      rw [abs_of_nonpos (by linarith), abs_of_nonneg (by linarith)]
      nlinarith
    · -- `J ≤ I ≤ c J`
      have hIJ : J ≤ I := by
        apply intervalIntegral.integral_mono_on h0.le hint1 hint2
        intro v hv
        have : 1 ≤ (1 - v) ^ (β - 1) :=
          one_le_rpow_of_pos_of_le_one_of_nonpos (by linarith [hv.2]) (by linarith [hv.1])
            (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have hcI : I ≤ c * J := by
        rw [← hcJ]
        apply intervalIntegral.integral_mono_on h0.le hint2 hint3
        intro v hv
        have : (1 - v) ^ (β - 1) ≤ c :=
          rpow_le_rpow_of_nonpos (by linarith) (by linarith [hv.2]) (by linarith)
        have := rpow_nonneg hv.1 (α - 1)
        nlinarith
      have a1 : log J ≤ log I := log_le_log hJpos hIJ
      have a2 : log I ≤ log c + log J := by
        rw [← log_mul hc0.ne' hJpos.ne']; exact log_le_log hIpos hcI
      rw [abs_of_nonneg (by linarith), abs_of_neg (by linarith)]
      nlinarith
  rw [le_div_iff₀ hα, ← abs_of_pos hα, ← abs_mul, abs_of_pos hα, mul_comm, hlog]
  exact key

/-! ### Consequences for `α < β` -/

lemma neg_log_one_sub_nuB_le {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    -log (1 - nuB α β) ≤ α / β ∧ -log (1 - nuB α β) ≤ 2 * nuB α β := by
  have hβ : 0 < β := hα.trans hαβ
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have hm := lem_nuB_lt_mean hα hαβ
  have hhalf : nuB α β < 1 / 2 := by
    have : α / (α + β) < 1 / 2 := by rw [div_lt_iff₀ (by linarith)]; linarith
    linarith
  have e : -log (1 - nuB α β) = log (1 / (1 - nuB α β)) := by
    rw [one_div, log_inv]
  have hle := log_le_sub_one_of_pos (show 0 < 1 / (1 - nuB α β) by
    apply div_pos one_pos; linarith)
  constructor
  · rw [e]
    have : 1 / (1 - nuB α β) ≤ (α + β) / β := by
      rw [div_le_div_iff₀ (by linarith) hβ]
      have := (lt_div_iff₀ (by linarith : 0 < α + β)).mp hm
      nlinarith
    calc log (1 / (1 - nuB α β)) ≤ log ((α + β) / β) :=
          log_le_log (by apply div_pos one_pos; linarith) this
      _ ≤ (α + β) / β - 1 := log_le_sub_one_of_pos (by positivity)
      _ = α / β := by field_simp; ring
  · rw [e]
    have : 1 / (1 - nuB α β) - 1 ≤ 2 * nuB α β := by
      rw [div_sub_one (by linarith), div_le_iff₀ (by linarith)]
      nlinarith
    linarith

/-- `ν_B ≤ e^{|β-1|/β} ν_B5` for `0 < α < β`. -/
lemma nuB_le_nuB5 {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    nuB α β ≤ exp (|β - 1| / β) * nuB5 α β := by
  have hβ : 0 < β := hα.trans hαβ
  have hs := abs_log_nuB5_sub_log_nuB_le hα hβ
  have h1 := (neg_log_one_sub_nuB_le hα hαβ).1
  have h2 : |β - 1| * (-log (1 - nuB α β)) / α ≤ |β - 1| / β :=
    calc |β - 1| * (-log (1 - nuB α β)) / α ≤ |β - 1| * (α / β) / α := by gcongr
      _ = |β - 1| / β := by field_simp
  have h3 : log (nuB α β) ≤ log (nuB5 α β) + |β - 1| / β := by
    have := neg_abs_le (log (nuB5 α β) - log (nuB α β))
    linarith
  have hpos := (nuB_mem hα hβ).1
  calc nuB α β = exp (log (nuB α β)) := (exp_log hpos).symm
    _ ≤ exp (log (nuB5 α β) + |β - 1| / β) := exp_le_exp.mpr h3
    _ = exp (|β - 1| / β) * nuB5 α β := by rw [exp_add, exp_log (nuB5_pos hα hβ), mul_comm]

/-- `|log(ν_B/ν_B5)| ≤ 2|β-1| e^{|β-1|/β} ν_B5/α` for `0 < α < β`. -/
lemma abs_log_ratio_le {α β : ℝ} (hα : 0 < α) (hαβ : α < β) :
    |log (nuB α β / nuB5 α β)| ≤ 2 * |β - 1| * exp (|β - 1| / β) * nuB5 α β / α := by
  have hβ : 0 < β := hα.trans hαβ
  have hpos := (nuB_mem hα hβ).1
  rw [log_div hpos.ne' (nuB5_pos hα hβ).ne', abs_sub_comm]
  have hs := abs_log_nuB5_sub_log_nuB_le hα hβ
  have h2 := (neg_log_one_sub_nuB_le hα hαβ).2
  have h3 := nuB_le_nuB5 hα hαβ
  refine hs.trans ?_
  rw [div_le_div_iff_of_pos_right hα]
  have hb := abs_nonneg (β - 1)
  calc |β - 1| * (-log (1 - nuB α β)) ≤ |β - 1| * (2 * nuB α β) := mul_le_mul_of_nonneg_left h2 hb
    _ ≤ |β - 1| * (2 * (exp (|β - 1| / β) * nuB5 α β)) := by gcongr
    _ = 2 * |β - 1| * exp (|β - 1| / β) * nuB5 α β := by ring

/-! ### Superpolynomial convergence -/

lemma tendsto_two_rpow_neg_div_pow (k : ℕ) :
    Tendsto (fun α : ℝ => 2 ^ (-(1 / α)) / α ^ k) (𝓝[>] 0) (𝓝 0) := by
  have hl : 0 < log 2 := log_pos (by norm_num)
  have h1 : Tendsto (fun u : ℝ => (u * log 2) ^ k * exp (-(u * log 2)) / log 2 ^ k) atTop (𝓝 0) := by
    have := ((tendsto_pow_mul_exp_neg_atTop_nhds_zero k).comp
      (tendsto_id.atTop_mul_const hl)).div_const (log 2 ^ k)
    simpa using this
  have h2 := h1.comp tendsto_inv_nhdsGT_zero
  refine h2.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  simp only [Function.comp_apply]
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), mul_pow, one_div, inv_pow]
  field_simp

lemma tendsto_nuB5_div_pow {β : ℝ} (hβ : 0 < β) (k : ℕ) :
    Tendsto (fun α => nuB5 α β / α ^ k) (𝓝[>] 0) (𝓝 0) := by
  have := (tendsto_two_rpow_nuB5 hβ).mul (tendsto_two_rpow_neg_div_pow k)
  rw [mul_zero] at this
  refine this.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  have : (2 : ℝ) ^ (1 / α) * 2 ^ (-(1 / α)) = 1 := by
    rw [rpow_neg (by norm_num), mul_inv_cancel₀ (rpow_pos_of_pos (by norm_num) _).ne']
  calc 2 ^ (1 / α) * nuB5 α β * (2 ^ (-(1 / α)) / α ^ k)
      = (2 ^ (1 / α) * 2 ^ (-(1 / α))) * (nuB5 α β / α ^ k) := by ring
    _ = nuB5 α β / α ^ k := by rw [this, one_mul]

/-- **Theorem `thm:lowasym`, first part**:  `ν_B/ν_B5 - 1` tends to `0` faster than any power of
`α` as `α → 0⁺`, for fixed `β > 0`. -/
theorem thm_lowasym_ratio {β : ℝ} (hβ : 0 < β) (n : ℕ) :
    Tendsto (fun α => (nuB α β / nuB5 α β - 1) / α ^ n) (𝓝[>] 0) (𝓝 0) := by
  set K := 2 * |β - 1| * exp (|β - 1| / β) with hK
  have hK0 : 0 ≤ K := by positivity
  have hg1 : Tendsto (fun α => K * (nuB5 α β / α ^ 1)) (𝓝[>] 0) (𝓝 0) := by
    simpa using (tendsto_nuB5_div_pow hβ 1).const_mul K
  have hgn : Tendsto (fun α => 2 * K * (nuB5 α β / α ^ (n + 1))) (𝓝[>] 0) (𝓝 0) := by
    simpa using (tendsto_nuB5_div_pow hβ (n + 1)).const_mul (2 * K)
  have hev1 : ∀ᶠ α in 𝓝[>] (0 : ℝ), K * (nuB5 α β / α ^ 1) < 1 :=
    (tendsto_order.1 hg1).2 1 one_pos
  have hevβ : ∀ᶠ α in 𝓝[>] (0 : ℝ), α < β :=
    (eventually_lt_nhds hβ).filter_mono nhdsWithin_le_nhds
  refine squeeze_zero_norm' ?_ hgn
  filter_upwards [self_mem_nhdsWithin, hevβ, hev1] with α (hα : 0 < α) hαβ h1
  have hL := abs_log_ratio_le hα hαβ
  rw [← hK, pow_one] at *
  have hL' : |log (nuB α β / nuB5 α β)| ≤ K * (nuB5 α β / α) := by
    rw [mul_div_assoc] at hL; exact hL
  have hpos : 0 < nuB α β / nuB5 α β := div_pos (nuB_mem hα (hα.trans hαβ)).1 (nuB5_pos hα (hα.trans hαβ))
  have hE := abs_exp_sub_one_le (x := log (nuB α β / nuB5 α β)) (by linarith)
  rw [exp_log hpos] at hE
  have hαn : 0 < α ^ n := pow_pos hα n
  rw [Real.norm_eq_abs, abs_div, abs_of_pos hαn, div_le_iff₀ hαn]
  have e : 2 * K * (nuB5 α β / α ^ (n + 1)) * α ^ n = 2 * (K * (nuB5 α β / α)) := by
    rw [pow_succ]; field_simp
  rw [e]
  linarith

/-- **Theorem `thm:lowasym`, second part**:  `2^{1/α} ν_B(α,β) → e^{-γ-ψ₀(β)}` as `α → 0⁺`. -/
theorem thm_lowasym_median {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => 2 ^ (1 / α) * nuB α β) (𝓝[>] 0)
      (𝓝 (exp (-eulerMascheroniConstant - psi0 β))) := by
  have hr : Tendsto (fun α => nuB α β / nuB5 α β) (𝓝[>] 0) (𝓝 1) := by
    have := (thm_lowasym_ratio hβ 0).add_const 1
    simpa using this
  have := (tendsto_two_rpow_nuB5 hβ).mul hr
  rw [mul_one] at this
  refine this.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with α (hα : 0 < α)
  have := (nuB5_pos hα hβ).ne'
  field_simp

end MedianBounds


==> anc/lean/MedianBounds/LowBounds.lean <==
import Mathlib
import MedianBounds.LowAlpha
import MedianBounds.Polygamma

/-!
# Elementary low-α bounds (Theorem `thm:lowbounds`) and the low-α limit of the second factor

With `F(α,β) = Γ(α+1)Γ(β+1)/Γ(α+β+1)` and `ℓ(α) = log F(α,β) / α`, the low-α asymptote factors as
`ν_B5(α,β) = P(α,β) · exp ℓ(α)` with `P(α,β) = (2β/(α+β))^{-1/α}`.

Rather than differentiate `log Γ`, we use Euler's limit formula (`BohrMollerup.tendsto_log_gamma`),
which gives
`log F(α,β) = ∑ₘ fₘ(α)`, `fₘ(α) = log(a+β+α) - log(a+α) - log(a+β) + log a`, `a = m+1`.
Each `fₘ` has `fₘ'''' > 0`, so it lies above its cubic and below its quadratic Taylor polynomial at
`α = 0`.  Summing gives, for `α > 0`,
`D₁ + (D₂/2) α + (D₃/3) α² < ℓ(α) < D₁ + (D₂/2) α`
with `D₁ = -γ - ψ₀(β+1)`, `D₂/2 = π²/12 - ψ₁(β+1)/2`, `D₃/3 = (ψ₂(1) - ψ₂(β+1))/6`:  the Taylor bounds
that the paper derives from Lemma `lem:logconc`.  The polygamma bounds of `MedianBounds.Polygamma`
then give the elementary bounds `ν_B6 < ν_B5 < ν_B7`.

* `lem_logconc_taylor` — the Taylor sandwich for `ℓ`.
* `thm_lowasym_M` — `M_β(α) = exp ℓ(α) → exp(-γ - ψ₀(β+1))` as `α → 0⁺`.
* `thm_lowbounds_a`, `thm_lowbounds_b` — Theorem `thm:lowbounds` (a) and (b).
-/

namespace MedianBounds
open Real Set Filter Topology Finset ProbabilityTheory

/-! ### Euler's product for the second factor -/

/-- `log F(α,β) = log Γ(α+1) + log Γ(β+1) - log Γ(α+β+1)`. -/
noncomputable def logF (α β : ℝ) : ℝ :=
  log (Gamma (α + 1)) + log (Gamma (β + 1)) - log (Gamma (α + β + 1))

/-- `ℓ(α) = log F(α,β) / α`, the logarithm of the second factor `M_β(α)`. -/
noncomputable def ellB (α β : ℝ) : ℝ := logF α β / α

/-- The second factor `M_β(α) = (Γ(α+1)Γ(β+1)/Γ(α+β+1))^{1/α}`. -/
noncomputable def MB (α β : ℝ) : ℝ := (Gamma (α + 1) * Gamma (β + 1) / Gamma (α + β + 1)) ^ (1 / α)

/-- The `m`-th term of Euler's product for `log F`, with `a = 1 + m`. -/
noncomputable def fterm (α β : ℝ) (m : ℕ) : ℝ :=
  log (1 + m + β + α) - log (1 + m + α) - log (1 + m + β) + log (1 + m)

lemma fterm_nonpos {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) (m : ℕ) : fterm α β m ≤ 0 := by
  have hm : (0 : ℝ) < 1 + m := by positivity
  have h1 : 0 < 1 + (m : ℝ) + β + α := by positivity
  have h2 : 0 < 1 + (m : ℝ) + α := by positivity
  have h3 : 0 < 1 + (m : ℝ) + β := by positivity
  have e : fterm α β m = log ((1 + m + β + α) * (1 + m)) - log ((1 + m + α) * (1 + m + β)) := by
    rw [fterm, log_mul h1.ne' hm.ne', log_mul h2.ne' h3.ne']; ring
  rw [e, sub_nonpos]
  exact log_le_log (by positivity) (by nlinarith [mul_nonneg hα hβ])

lemma sum_fterm_eq (α β : ℝ) (n : ℕ) :
    ∑ m ∈ range (n + 1), fterm α β m =
      BohrMollerup.logGammaSeq (α + 1) n + BohrMollerup.logGammaSeq (β + 1) n -
        BohrMollerup.logGammaSeq (α + β + 1) n - log n + log (n + 1) := by
  have hfac : ∑ m ∈ range (n + 1), log (1 + (m : ℝ)) = log ((Nat.factorial (n + 1) : ℕ) : ℝ) := by
    rw [← Finset.prod_range_add_one_eq_factorial, Nat.cast_prod,
      Real.log_prod (fun m _ => by positivity)]
    exact Finset.sum_congr rfl (fun m _ => by push_cast; ring_nf)
  have hfac2 : log ((Nat.factorial (n + 1) : ℕ) : ℝ) = log (n + 1) + log ((Nat.factorial n : ℕ) : ℝ) := by
    rw [Nat.factorial_succ, Nat.cast_mul, log_mul (by positivity) (by positivity)]; push_cast; ring
  simp only [BohrMollerup.logGammaSeq, fterm, Finset.sum_add_distrib, Finset.sum_sub_distrib]
  rw [hfac, hfac2]
  have e1 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + β + α) =
      ∑ m ∈ range (n + 1), log (α + β + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  have e2 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + α) = ∑ m ∈ range (n + 1), log (α + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  have e3 : ∑ m ∈ range (n + 1), log (1 + (m : ℝ) + β) = ∑ m ∈ range (n + 1), log (β + 1 + (m : ℝ)) :=
    Finset.sum_congr rfl (fun m _ => by ring_nf)
  rw [e1, e2, e3]; ring

/-- Euler's product:  `log F(α,β) = ∑ₘ fₘ(α)`. -/
lemma hasSum_fterm {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) : HasSum (fterm α β) (logF α β) := by
  have hlim : Tendsto (fun n : ℕ => ∑ m ∈ range (n + 1), fterm α β m) atTop (𝓝 (logF α β)) := by
    have hA := BohrMollerup.tendsto_log_gamma (x := α + 1) (by linarith)
    have hB := BohrMollerup.tendsto_log_gamma (x := β + 1) (by linarith)
    have hC := BohrMollerup.tendsto_log_gamma (x := α + β + 1) (by linarith)
    have hL := (tendsto_log_comp_add_sub_log 1).comp tendsto_natCast_atTop_atTop
    have := ((hA.add hB).sub hC).add hL
    rw [add_zero] at this
    refine this.congr (fun n => ?_)
    rw [sum_fterm_eq]; simp only [Function.comp_apply]; ring
  have hneg : Tendsto (fun n : ℕ => ∑ m ∈ range n, -fterm α β m) atTop (𝓝 (-logF α β)) := by
    rw [← Filter.tendsto_add_atTop_iff_nat 1]
    simpa [Finset.sum_neg_distrib] using hlim.neg
  have := (hasSum_iff_tendsto_nat_of_nonneg (fun m => by linarith [fterm_nonpos hα hβ m]) _).mpr hneg
  simpa using this.neg

/-! ### Termwise Taylor bounds -/

lemma hasDerivAt_logpair {a b s : ℝ} (h1 : 0 < a + b + s) (h2 : 0 < a + s) :
    HasDerivAt (fun s => log (a + b + s) - log (a + s)) (1 / (a + b + s) - 1 / (a + s)) s := by
  have e1 := ((hasDerivAt_id s).const_add (a + b)).log h1.ne'
  have e2 := ((hasDerivAt_id s).const_add a).log h2.ne'
  convert e1.sub e2 using 1
  · rfl
  · simp [id]

/-- Each Euler term lies above its cubic Taylor polynomial at `0` (its fourth derivative is
positive). -/
lemma fterm_taylor_lower {a b t : ℝ} (ha : 0 < a) (hb : 0 < b) (ht : 0 < t) :
    (1 / (a + b) - 1 / a) * t + (1 / a ^ 2 - 1 / (a + b) ^ 2) * t ^ 2 / 2 +
        (1 / (a + b) ^ 3 - 1 / a ^ 3) * t ^ 3 / 3 <
      log (a + b + t) - log (a + t) - log (a + b) + log a := by
  set c1 := 1 / (a + b) - 1 / a
  set c2 := 1 / a ^ 2 - 1 / (a + b) ^ 2
  set c3 := 1 / (a + b) ^ 3 - 1 / a ^ 3
  let g : ℝ → ℝ := fun s => (log (a + b + s) - log (a + s)) - (c1 * s + c2 * s ^ 2 / 2 + c3 * s ^ 3 / 3)
  have hd : ∀ s, 0 ≤ s → HasDerivAt g
      ((1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2)) s := by
    intro s hs
    have e := hasDerivAt_logpair (a := a) (b := b) (s := s) (by linarith) (by linarith)
    have p := (((hasDerivAt_id s).const_mul c1).add (((hasDerivAt_pow 2 s).const_mul c2).div_const 2)).add
      (((hasDerivAt_pow 3 s).const_mul c3).div_const 3)
    convert e.sub p using 1
    · funext x; simp only [g, Pi.sub_apply, Pi.add_apply, id]
    · norm_num; ring
  have hpos : ∀ s, 0 < s → 0 < (1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2) := by
    intro s hs
    have key : (1 / (a + b + s) - 1 / (a + s)) - (c1 + c2 * s + c3 * s ^ 2) =
        s ^ 3 * (1 / (a ^ 3 * (a + s)) - 1 / ((a + b) ^ 3 * (a + b + s))) := by
      simp only [c1, c2, c3]; field_simp; ring
    rw [key]
    apply mul_pos (by positivity)
    rw [sub_pos]
    apply one_div_lt_one_div_of_lt (by positivity)
    have : a ^ 3 < (a + b) ^ 3 := pow_lt_pow_left₀ (by linarith) ha.le (by norm_num)
    have : a + s < a + b + s := by linarith
    calc a ^ 3 * (a + s) < (a + b) ^ 3 * (a + s) := by gcongr
      _ < (a + b) ^ 3 * (a + b + s) := by gcongr
  have hmono : StrictMonoOn g (Ici 0) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici 0)
    · exact fun s hs => (hd s hs).continuousAt.continuousWithinAt
    · intro s hs
      rw [interior_Ici] at hs
      rw [(hd s (le_of_lt hs)).deriv]
      exact hpos s hs
  have h := hmono (Set.mem_Ici.mpr le_rfl) (le_of_lt ht) ht
  simp only [g] at h
  norm_num at h
  linarith

/-- Each Euler term lies below its quadratic Taylor polynomial at `0`. -/
lemma fterm_taylor_upper {a b t : ℝ} (ha : 0 < a) (hb : 0 < b) (ht : 0 < t) :
    log (a + b + t) - log (a + t) - log (a + b) + log a <
      (1 / (a + b) - 1 / a) * t + (1 / a ^ 2 - 1 / (a + b) ^ 2) * t ^ 2 / 2 := by
  set c1 := 1 / (a + b) - 1 / a
  set c2 := 1 / a ^ 2 - 1 / (a + b) ^ 2
  let g : ℝ → ℝ := fun s => (c1 * s + c2 * s ^ 2 / 2) - (log (a + b + s) - log (a + s))
  have hd : ∀ s, 0 ≤ s → HasDerivAt g
      ((c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s))) s := by
    intro s hs
    have e := hasDerivAt_logpair (a := a) (b := b) (s := s) (by linarith) (by linarith)
    have p := ((hasDerivAt_id s).const_mul c1).add (((hasDerivAt_pow 2 s).const_mul c2).div_const 2)
    convert p.sub e using 1
    · funext x; simp only [g, Pi.sub_apply, Pi.add_apply, id]
    · norm_num; ring
  have hpos : ∀ s, 0 < s → 0 < (c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s)) := by
    intro s hs
    have key : (c1 + c2 * s) - (1 / (a + b + s) - 1 / (a + s)) =
        s ^ 2 * (1 / (a ^ 2 * (a + s)) - 1 / ((a + b) ^ 2 * (a + b + s))) := by
      simp only [c1, c2]; field_simp; ring
    rw [key]
    apply mul_pos (by positivity)
    rw [sub_pos]
    apply one_div_lt_one_div_of_lt (by positivity)
    have : a ^ 2 < (a + b) ^ 2 := pow_lt_pow_left₀ (by linarith) ha.le (by norm_num)
    have : a + s < a + b + s := by linarith
    calc a ^ 2 * (a + s) < (a + b) ^ 2 * (a + s) := by gcongr
      _ < (a + b) ^ 2 * (a + b + s) := by gcongr
  have hmono : StrictMonoOn g (Ici 0) := by
    apply strictMonoOn_of_deriv_pos (convex_Ici 0)
    · exact fun s hs => (hd s hs).continuousAt.continuousWithinAt
    · intro s hs
      rw [interior_Ici] at hs
      rw [(hd s (le_of_lt hs)).deriv]
      exact hpos s hs
  have h := hmono (Set.mem_Ici.mpr le_rfl) (le_of_lt ht) ht
  simp only [g] at h
  norm_num at h
  linarith

/-! ### The coefficient series -/

lemma hasSum_d1 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ) + β) - 1 / (1 + (m : ℝ))) (-Qser β) := by
  convert (hasSum_Qser hβ).neg using 1
  funext m; ring

lemma hasSum_inv_sq_succ : HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 2) (π ^ 2 / 6) := by
  have := (hasSum_nat_add_iff' 1).mpr hasSum_zeta_two
  convert this using 1
  · funext m; push_cast; ring
  · simp

lemma hasSum_zeta3 : HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 3) zeta3 := by
  have := hasSum_s3 (x := 1) le_rfl
  rw [zeta3]
  convert this using 1
  exact tsum_congr (fun n => by ring)

lemma hasSum_d2 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ)) ^ 2 - 1 / (1 + (m : ℝ) + β) ^ 2)
      (π ^ 2 / 6 - psi1 (β + 1)) := by
  convert hasSum_inv_sq_succ.sub (hasSum_psi1 (x := β + 1) (by linarith)) using 1
  funext m; ring

lemma hasSum_d3 {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / (1 + (m : ℝ) + β) ^ 3 - 1 / (1 + (m : ℝ)) ^ 3)
      ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) := by
  convert (hasSum_s3 (x := β + 1) (by linarith)).sub hasSum_zeta3 using 1
  funext m; ring

lemma psi1_succ {x : ℝ} (hx : 1 ≤ x) : psi1 x = 1 / x ^ 2 + psi1 (x + 1) := by
  have h1 := (hasSum_nat_add_iff' 1).mpr (hasSum_psi1 hx)
  have h2 := hasSum_psi1 (x := x + 1) (by linarith)
  have h3 : HasSum (fun j : ℕ => 1 / (x + 1 + j) ^ 2) (psi1 x - 1 / x ^ 2) := by
    convert h1 using 1
    · funext j; push_cast; ring_nf
    · simp
  have := h2.unique h3
  linarith

lemma s3_succ {x : ℝ} (hx : 1 ≤ x) :
    ∑' j : ℕ, 1 / (x + j) ^ 3 = 1 / x ^ 3 + ∑' j : ℕ, 1 / (x + 1 + j) ^ 3 := by
  have h1 := (hasSum_nat_add_iff' 1).mpr (hasSum_s3 hx)
  have h2 := hasSum_s3 (x := x + 1) (by linarith)
  have h3 : HasSum (fun j : ℕ => 1 / (x + 1 + j) ^ 3) ((∑' j : ℕ, 1 / (x + j) ^ 3) - 1 / x ^ 3) := by
    convert h1 using 1
    · funext j; push_cast; ring_nf
    · simp
  have := h2.unique h3
  linarith

/-! ### The Taylor sandwich for `ℓ` -/

lemma logF_sandwich {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    -Qser β * α + (π ^ 2 / 6 - psi1 (β + 1)) * α ^ 2 / 2 +
        ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) * α ^ 3 / 3 < logF α β ∧
      logF α β < -Qser β * α + (π ^ 2 / 6 - psi1 (β + 1)) * α ^ 2 / 2 := by
  have hF := hasSum_fterm hα.le hβ.le
  have h1 := (hasSum_d1 hβ.le).mul_right α
  have h2 := ((hasSum_d2 hβ.le).mul_right (α ^ 2)).div_const 2
  have h3 := ((hasSum_d3 hβ.le).mul_right (α ^ 3)).div_const 3
  have ha : ∀ m : ℕ, (0 : ℝ) < 1 + m := fun m => by positivity
  constructor
  · refine hasSum_lt (i := 0) (fun m => ?_) ?_ ((h1.add h2).add h3) hF
    · exact (fterm_taylor_lower (ha m) hβ hα).le
    · exact fterm_taylor_lower (ha 0) hβ hα
  · refine hasSum_lt (i := 0) (fun m => ?_) ?_ hF (h1.add h2)
    · exact (fterm_taylor_upper (ha m) hβ hα).le
    · exact fterm_taylor_upper (ha 0) hβ hα

/-- **Taylor bounds for `ℓ = log M_β`** (the consequences of Lemma `lem:logconc` used in the paper):
for `α, β > 0`,
`ℓ(0) + ℓ'(0) α + ½ℓ''(0) α² < ℓ(α) < ℓ(0) + ℓ'(0) α`, with `ℓ(0) = -γ - ψ₀(β+1)`,
`ℓ'(0) = π²/12 - ψ₁(β+1)/2` and `½ℓ''(0) = (ψ₂(1) - ψ₂(β+1))/6`. -/
theorem lem_logconc_taylor {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    (-eulerMascheroniConstant - psi0 (β + 1)) + (π ^ 2 / 12 - psi1 (β + 1) / 2) * α +
        ((psi2 1 - psi2 (β + 1)) / 6) * α ^ 2 < ellB α β ∧
      ellB α β < (-eulerMascheroniConstant - psi0 (β + 1)) + (π ^ 2 / 12 - psi1 (β + 1) / 2) * α := by
  obtain ⟨hl, hu⟩ := logF_sandwich hα hβ
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  have hz : psi2 1 = -2 * zeta3 := by
    rw [psi2, zeta3]; congr 1; exact tsum_congr (fun n => by ring)
  have hp2 : (psi2 1 - psi2 (β + 1)) / 6 = ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    rw [hz, psi2]; ring
  rw [hp0, hp2, ellB]
  constructor
  · rw [lt_div_iff₀ hα]; nlinarith
  · rw [div_lt_iff₀ hα]; nlinarith

/-- `M_β(α) = exp ℓ(α)` for `α, β > 0`. -/
lemma MB_eq_exp {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : MB α β = exp (ellB α β) := by
  have g1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have g2 := Gamma_pos_of_pos (show 0 < β + 1 by linarith)
  have g3 := Gamma_pos_of_pos (show 0 < α + β + 1 by linarith)
  rw [MB, rpow_def_of_pos (by positivity), ellB, logF, log_div (by positivity) g3.ne',
    log_mul g1.ne' g2.ne']
  congr 1; ring

/-- **Low-α limit of the second factor** (Theorem `thm:lowasym`, second limit):
`M_β(α) → exp(-γ - ψ₀(β+1))` as `α → 0⁺`, for `β > 0`. -/
theorem thm_lowasym_M {β : ℝ} (hβ : 0 < β) :
    Tendsto (fun α => MB α β) (𝓝[>] 0) (𝓝 (exp (-eulerMascheroniConstant - psi0 (β + 1)))) := by
  set A := -eulerMascheroniConstant - psi0 (β + 1)
  set B := π ^ 2 / 12 - psi1 (β + 1) / 2
  set C := (psi2 1 - psi2 (β + 1)) / 6
  have hL : Tendsto (fun α : ℝ => A + B * α + C * α ^ 2) (𝓝[>] 0) (𝓝 A) := by
    have : Continuous (fun α : ℝ => A + B * α + C * α ^ 2) := by fun_prop
    simpa using (this.tendsto 0).mono_left nhdsWithin_le_nhds
  have hU : Tendsto (fun α : ℝ => A + B * α) (𝓝[>] 0) (𝓝 A) := by
    have : Continuous (fun α : ℝ => A + B * α) := by fun_prop
    simpa using (this.tendsto 0).mono_left nhdsWithin_le_nhds
  have hell : Tendsto (fun α => ellB α β) (𝓝[>] 0) (𝓝 A) :=
    tendsto_of_tendsto_of_tendsto_of_le_of_le' hL hU
      (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => (lem_logconc_taylor hα hβ).1.le)
      (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => (lem_logconc_taylor hα hβ).2.le)
  have := (continuous_exp.tendsto A).comp hell
  refine this.congr' (eventually_nhdsWithin_of_forall fun α (hα : 0 < α) => ?_)
  simp only [Function.comp_apply]; rw [MB_eq_exp hα hβ]

/-! ### The elementary bounds `ν_B6` and `ν_B7` -/

/-- `P(α,β) = (2β/(α+β))^{-1/α}`. -/
noncomputable def Pfac (α β : ℝ) : ℝ := (2 * β / (α + β)) ^ (-1 / α)

/-- `\underline c_0(β) = e^{-γ+1/z}/w · e^{1/(2w) + 1/(12w²) - 1/(120w⁴)}`, `z = β+1`, `w = β+2`. -/
noncomputable def c0lo (β : ℝ) : ℝ :=
  exp (-eulerMascheroniConstant + 1 / (β + 1)) / (β + 2) *
    exp (1 / (2 * (β + 2)) + 1 / (12 * (β + 2) ^ 2) - 1 / (120 * (β + 2) ^ 4))

/-- `\overline c_0(β) = e^{-γ+1/z}/w · e^{1/(2w) + 1/(12w²)}`. -/
noncomputable def c0up (β : ℝ) : ℝ :=
  exp (-eulerMascheroniConstant + 1 / (β + 1)) / (β + 2) *
    exp (1 / (2 * (β + 2)) + 1 / (12 * (β + 2) ^ 2))

/-- `\underline k(β)`. -/
noncomputable def klo (β : ℝ) : ℝ :=
  π ^ 2 / 12 - 1 / (2 * (β + 1) ^ 2) - 1 / 2 * (1 / (β + 2) + 1 / (2 * (β + 2) ^ 2) +
    1 / (6 * (β + 2) ^ 3) - 1 / (30 * (β + 2) ^ 5) + 1 / (42 * (β + 2) ^ 7))

/-- `\overline k(β)`. -/
noncomputable def kup (β : ℝ) : ℝ :=
  π ^ 2 / 12 - 1 / (2 * (β + 1) ^ 2) - 1 / 2 * (1 / (β + 2) + 1 / (2 * (β + 2) ^ 2) +
    1 / (6 * (β + 2) ^ 3) - 1 / (30 * (β + 2) ^ 5))

/-- `η(β)`. -/
noncomputable def etaB (β : ℝ) : ℝ :=
  zeta3 / 3 - 1 / 6 * (2 / (β + 1) ^ 3 + 1 / (β + 2) ^ 2 + 1 / (β + 2) ^ 3 + 1 / (2 * (β + 2) ^ 4) -
    1 / (6 * (β + 2) ^ 6))

/-- `ν_B6(α,β) = P(α,β) \underline c_0(β) e^{\underline k(β) α - η(β) α²}`. -/
noncomputable def nuB6 (α β : ℝ) : ℝ := Pfac α β * c0lo β * exp (klo β * α - etaB β * α ^ 2)

/-- `ν_B7(α,β) = P(α,β) \overline c_0(β) e^{\overline k(β) α}`. -/
noncomputable def nuB7 (α β : ℝ) : ℝ := Pfac α β * c0up β * exp (kup β * α)

lemma log_c0lo {β : ℝ} (hβ : 0 < β) :
    log (c0lo β) = -eulerMascheroniConstant + 1 / (β + 1) - digHi (β + 2) := by
  rw [c0lo, log_mul (by positivity) (exp_pos _).ne', log_div (exp_pos _).ne' (by positivity),
    log_exp, log_exp, digHi]; ring

lemma log_c0up {β : ℝ} (hβ : 0 < β) :
    log (c0up β) = -eulerMascheroniConstant + 1 / (β + 1) - digLo (β + 2) := by
  rw [c0up, log_mul (by positivity) (exp_pos _).ne', log_div (exp_pos _).ne' (by positivity),
    log_exp, log_exp, digLo]; ring

lemma c0lo_pos {β : ℝ} (hβ : 0 < β) : 0 < c0lo β := by rw [c0lo]; positivity
lemma c0up_pos {β : ℝ} (hβ : 0 < β) : 0 < c0up β := by rw [c0up]; positivity

/-- `ν_B5 = P · M_β`, the factored form of the low-α asymptote. -/
lemma nuB5_eq_P_exp {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB5 α β = Pfac α β * exp (ellB α β) := by
  have g0 := Gamma_pos_of_pos hα
  have g0' := Gamma_pos_of_pos hβ
  have g0'' := Gamma_pos_of_pos (add_pos hα hβ)
  have g1 := Gamma_pos_of_pos (show 0 < α + 1 by linarith)
  have g2 := Gamma_pos_of_pos (show 0 < β + 1 by linarith)
  have g3 := Gamma_pos_of_pos (show 0 < α + β + 1 by linarith)
  have hexp : exp (logF α β) = Gamma (α + 1) * Gamma (β + 1) / Gamma (α + β + 1) := by
    rw [logF, exp_sub, exp_add, exp_log g1, exp_log g2, exp_log g3]
  have hX : α * beta α β / 2 = exp (logF α β) * (2 * β / (α + β))⁻¹ := by
    rw [hexp, beta, Gamma_add_one hα.ne', Gamma_add_one hβ.ne',
      show α + β + 1 = (α + β) + 1 by ring, Gamma_add_one (add_pos hα hβ).ne']
    field_simp
  rw [nuB5, hX, mul_rpow (exp_pos _).le (by positivity), ← exp_mul,
    inv_rpow (by positivity), ← rpow_neg (by positivity), Pfac, ellB, neg_div, mul_comm]
  congr 1; ring_nf

lemma Pfac_pos {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < Pfac α β := by
  rw [Pfac]; exact rpow_pos_of_pos (by positivity) _

/-- **Theorem `thm:lowbounds` (a)**:  `ν_B6 < ν_B5` for all `α, β > 0`. -/
theorem thm_lowbounds_a {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB6 α β < nuB5 α β := by
  have hw : (1 : ℝ) ≤ β + 2 := by linarith
  have hz : (1 : ℝ) ≤ β + 1 := by linarith
  -- ψ₀, ψ₁, ψ₂ bounds at `w = β + 2`, moved to `z = β + 1`
  have hD1 : -eulerMascheroniConstant + 1 / (β + 1) - digHi (β + 2) < -Qser β := by
    have := (dig_bounds hβ).2; linarith
  have hD2 : klo β < (π ^ 2 / 6 - psi1 (β + 1)) / 2 := by
    have h1 := psi1_succ hz
    have h2 := psi1_lt_trigU hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [klo]; simp only [trigU] at h2
    have e : 1 / (2 * (β + 1) ^ 2) = 1 / (β + 1) ^ 2 / 2 := by rw [div_div, mul_comm]
    rw [e]; linarith
  have hD3 : -etaB β < ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    have h1 := s3_succ hz
    have h2 := tetL_lt_s3 hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [etaB]; simp only [tetL] at h2
    have e : 2 / (β + 1) ^ 3 = 2 * (1 / (β + 1) ^ 3) := by ring
    rw [e]; linarith
  have hl := (lem_logconc_taylor hα hβ).1
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  have hz3 : psi2 1 = -2 * zeta3 := by
    rw [psi2, zeta3]; congr 1; exact tsum_congr (fun n => by ring)
  have hp2 : (psi2 1 - psi2 (β + 1)) / 6 = ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 := by
    rw [hz3, psi2]; ring
  rw [hp0, hp2] at hl
  have hkey : log (c0lo β) + (klo β * α - etaB β * α ^ 2) < ellB α β := by
    rw [log_c0lo hβ]
    have h2 : klo β * α < (π ^ 2 / 12 - psi1 (β + 1) / 2) * α := by
      apply mul_lt_mul_of_pos_right _ hα; linarith
    have h3 : -etaB β * α ^ 2 < ((∑' j : ℕ, 1 / (β + 1 + j) ^ 3) - zeta3) / 3 * α ^ 2 :=
      mul_lt_mul_of_pos_right hD3 (by positivity)
    linarith
  rw [nuB5_eq_P_exp hα hβ, nuB6, mul_assoc]
  apply mul_lt_mul_of_pos_left _ (Pfac_pos hα hβ)
  rw [← exp_log (c0lo_pos hβ), ← exp_add]
  exact exp_lt_exp.mpr hkey

/-- **Theorem `thm:lowbounds` (b)**:  `ν_B5 < ν_B7` for all `α, β > 0`. -/
theorem thm_lowbounds_b {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB5 α β < nuB7 α β := by
  have hw : (1 : ℝ) ≤ β + 2 := by linarith
  have hz : (1 : ℝ) ≤ β + 1 := by linarith
  have hD1 : -Qser β < -eulerMascheroniConstant + 1 / (β + 1) - digLo (β + 2) := by
    have := (dig_bounds hβ).1; linarith
  have hD2 : (π ^ 2 / 6 - psi1 (β + 1)) / 2 < kup β := by
    have h1 := psi1_succ hz
    have h2 := trigL_lt_psi1 hw
    rw [show β + 1 + 1 = β + 2 by ring] at h1
    rw [kup]; simp only [trigL] at h2
    have e : 1 / (2 * (β + 1) ^ 2) = 1 / (β + 1) ^ 2 / 2 := by rw [div_div, mul_comm]
    rw [e]; linarith
  have hu := (lem_logconc_taylor hα hβ).2
  have hp0 : -eulerMascheroniConstant - psi0 (β + 1) = -Qser β := by rw [psi0_add_one]; ring
  rw [hp0] at hu
  have hkey : ellB α β < log (c0up β) + kup β * α := by
    rw [log_c0up hβ]
    have h2 : (π ^ 2 / 12 - psi1 (β + 1) / 2) * α < kup β * α := by
      apply mul_lt_mul_of_pos_right _ hα; linarith
    linarith
  rw [nuB5_eq_P_exp hα hβ, nuB7, mul_assoc]
  apply mul_lt_mul_of_pos_left _ (Pfac_pos hα hβ)
  rw [← exp_log (c0up_pos hβ), ← exp_add]
  exact exp_lt_exp.mpr hkey

/-- `ν_B6 < ν_B` for `α > 0`, `β > 1`. -/
theorem thm_nuB6_bound {α β : ℝ} (hα : 0 < α) (hβ : 1 < β) : nuB6 α β < nuB α β :=
  (thm_lowbounds_a hα (by linarith)).trans ((thm_nuB5_bound hα (by linarith)).1 hβ)

/-- `ν_B < ν_B7` for `α > 0`, `0 < β < 1`. -/
theorem thm_nuB7_bound {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) (hβ1 : β < 1) : nuB α β < nuB7 α β :=
  ((thm_nuB5_bound hα hβ).2.1 hβ1).trans (thm_lowbounds_b hα hβ)

end MedianBounds


==> anc/lean/MedianBounds/Medians.lean <==
import MedianBounds.NuB0BoundEq
import MedianBounds.NuGamma4Bound

/-!
# The medians as functions

`nuGamma α` is the median of `Gamma(α,1)`, `nuB α β` the median of `Beta(α,β)`,
`nuB0 α β = nuGamma α / (nuGamma α + nuGamma β)` and `nuGamma4 α = log 2 / (2^(1/α) − 1)`.
The main results restated with these functions.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The median `ν_Γ(α)` of `Gamma(α, 1)`. -/
noncomputable def nuGamma (α : ℝ) : ℝ := Qf (cdf (gammaMeasure α 1)) (1 / 2)

/-- The median `ν_B(α, β)` of `Beta(α, β)`. -/
noncomputable def nuB (α β : ℝ) : ℝ := Qf (cdf (betaMeasure α β)) (1 / 2)

/-- `ν_B0(α, β) = ν_Γ(α) / (ν_Γ(α) + ν_Γ(β))`. -/
noncomputable def nuB0 (α β : ℝ) : ℝ := nuGamma α / (nuGamma α + nuGamma β)

/-- `ν_Γ4(α) = log 2 / (2^(1/α) − 1)`. -/
noncomputable def nuGamma4 (α : ℝ) : ℝ := log 2 / (2 ^ (1 / α) - 1)

lemma nuGamma_spec {α : ℝ} (hα : 0 < α) : cdf (gammaMeasure α 1) (nuGamma α) = 1 / 2 :=
  (Q_spec (gamma_CDFHyp hα) (by norm_num) (by norm_num)).2

lemma nuGamma_pos {α : ℝ} (hα : 0 < α) : 0 < nuGamma α :=
  (Q_spec (gamma_CDFHyp hα) (by norm_num) (by norm_num)).1

lemma nuB_spec {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : cdf (betaMeasure α β) (nuB α β) = 1 / 2 := by
  obtain ⟨ν, hν⟩ := exists_beta_median hα hβ
  exact Function.invFunOn_eq ⟨ν, (beta_median_mem hα hβ hν).1, hν⟩

lemma nuB_mem {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : 0 < nuB α β ∧ nuB α β < 1 :=
  beta_median_mem hα hβ (nuB_spec hα hβ)

/-- **The ν_B0 bound** (function form):  `ν_B0(α,β) < ν_B(α,β)` for `0 < α < β`. -/
theorem thm_nuB0_bound' {α β : ℝ} (hα : 0 < α) (hαβ : α < β) : nuB0 α β < nuB α β :=
  thm_nuB0_bound hα hαβ (nuGamma_spec hα) (nuGamma_spec (lt_trans hα hαβ))
    (nuB_spec hα (lt_trans hα hαβ))

/-- **The ν_B0 bound as stated in the paper** (function form):
`ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β`, with equality at `α = β`. -/
theorem thm_nuB0_bound_le' {α β : ℝ} (hα : 0 < α) (hαβ : α ≤ β) : nuB0 α β ≤ nuB α β :=
  thm_nuB0_bound_le hα hαβ (nuGamma_spec hα) (nuGamma_spec (lt_of_lt_of_le hα hαβ))
    (nuB_spec hα (lt_of_lt_of_le hα hαβ))

theorem thm_nuB0_bound_eq' {α : ℝ} (hα : 0 < α) : nuB0 α α = nuB α α :=
  thm_nuB0_bound_eq hα (nuGamma_spec hα) (nuB_spec hα hα)

/-- **The ν_Γ4 bounds** (function form). -/
theorem thm_nuGamma4_upper' {α : ℝ} (hα : 0 < α) (hα1 : α < 1) : nuGamma α < nuGamma4 α :=
  thm_nuGamma4_upper hα hα1 (nuGamma_spec hα)

theorem thm_nuGamma4_lower' {α : ℝ} (hα1 : 1 < α) : nuGamma4 α < nuGamma α :=
  thm_nuGamma4_lower hα1 (nuGamma_spec (lt_trans one_pos hα1))

end MedianBounds


==> anc/lean/MedianBounds/NuB0Bound.lean <==
import MedianBounds.BetaLink

/-!
# The ν_B0 bound:  `ν_Γ(a) / (ν_Γ(a) + ν_Γ(b)) < ν_B(a, b)` for `0 < a < b`
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-! ## The ν_B0 bound -/

lemma median_pos {a m : ℝ} (ha : 0 < a) (hm : cdf (gammaMeasure a 1) m = 1 / 2) : 0 < m := by
  by_contra h
  push Not at h
  have := monotone_cdf (gammaMeasure a 1) h
  rw [hm, cdf_gamma_zero ha] at this
  norm_num at this

/-- **The ν_B0 bound.** For `0 < a < b`, let `m_a, m_b` be medians of `Gamma(a,1)`, `Gamma(b,1)`, and
`ν` a median of `Beta(a,b)`.  Then `m_a / (m_a + m_b) < ν`. -/
theorem thm_nuB0_bound {a b ma mb ν : ℝ} (ha : 0 < a) (hab : a < b)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hmb : cdf (gammaMeasure b 1) mb = 1 / 2)
    (hν : cdf (betaMeasure a b) ν = 1 / 2) :
    ma / (ma + mb) < ν := by
  have hb : 0 < b := lt_trans ha hab
  have hma0 := median_pos ha hma
  have hmb0 := median_pos hb hmb
  have hX := gamma_CDFHyp ha
  have hY := gamma_CDFHyp hb
  set s := ma / mb with hs_def
  have hs : 0 < s := div_pos hma0 hmb0
  have hQ : Qf (cdf (gammaMeasure b 1)) (1 / 2) = mb := by rw [← hmb, Q_F hY hmb0]
  have hmed : cdf (gammaMeasure a 1) (s * Qf (cdf (gammaMeasure b 1)) (1 / 2)) = 1 / 2 := by
    rw [hQ, hs_def, div_mul_cancel₀ _ hmb0.ne', hma]
  have hP := Pint_lt_half hX hY hab hs hmed
  rw [Pint_eq_beta ha hb hs] at hP
  have hmid : s / (1 + s) = ma / (ma + mb) := by
    rw [hs_def]; field_simp; ring
  rw [hmid] at hP
  by_contra hc
  push Not at hc
  have := monotone_cdf (betaMeasure a b) hc
  rw [hν] at this
  linarith

/-! ## Non-vacuity:  the medians exist -/

lemma exists_gamma_median {a : ℝ} (ha : 0 < a) : ∃ m, cdf (gammaMeasure a 1) m = 1 / 2 :=
  ⟨_, (Q_spec (gamma_CDFHyp ha) (r := 1 / 2) (by norm_num) (by norm_num)).2⟩

lemma exists_beta_median {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ∃ ν, cdf (betaMeasure a b) ν = 1 / 2 := by
  have hI := integrable_betaPDFReal ha hb
  have h0 : ∫ v in Iic (0 : ℝ), betaPDFReal a b v = 0 := by
    rw [setIntegral_congr_fun measurableSet_Iic (g := fun _ => (0 : ℝ))]
    · simp
    · intro v (hv : v ≤ 0); simp [betaPDFReal, not_lt.mpr hv]
  have heq : ∀ x, cdf (betaMeasure a b) x = ∫ v in (0 : ℝ)..x, betaPDFReal a b v := by
    intro x
    rw [cdf_beta_eq_integral ha hb, ← intervalIntegral.integral_Iic_sub_Iic hI.integrableOn
      hI.integrableOn, h0, sub_zero]
  have hcont : Continuous (cdf (betaMeasure a b)) := by
    have : (fun x => cdf (betaMeasure a b) x) = fun x => ∫ v in (0 : ℝ)..x, betaPDFReal a b v :=
      funext heq
    rw [show (cdf (betaMeasure a b) : ℝ → ℝ) = fun x => cdf (betaMeasure a b) x from rfl, this]
    exact intervalIntegral.continuous_primitive (fun _ _ => hI.intervalIntegrable) 0
  have hc0 : cdf (betaMeasure a b) 0 = 0 := by rw [heq]; simp
  obtain ⟨X, hX1, hX0⟩ := ((tendsto_cdf_atTop (betaMeasure a b)).eventually
    (lt_mem_nhds (show (1 / 2 : ℝ) < 1 by norm_num))).and (eventually_ge_atTop 0) |>.exists
  obtain ⟨ν, -, hν⟩ := intermediate_value_Icc hX0 hcont.continuousOn
    ⟨by rw [hc0]; norm_num, hX1.le⟩
  exact ⟨ν, hν⟩

/-- **The ν_B0 bound (with existence of the medians).** -/
theorem thm_nuB0_bound_exists {a b : ℝ} (ha : 0 < a) (hab : a < b) :
    ∃ ma mb ν : ℝ, cdf (gammaMeasure a 1) ma = 1 / 2 ∧ cdf (gammaMeasure b 1) mb = 1 / 2 ∧
      cdf (betaMeasure a b) ν = 1 / 2 ∧ ma / (ma + mb) < ν := by
  obtain ⟨ma, hma⟩ := exists_gamma_median ha
  obtain ⟨mb, hmb⟩ := exists_gamma_median (lt_trans ha hab)
  obtain ⟨ν, hν⟩ := exists_beta_median ha (lt_trans ha hab)
  exact ⟨ma, mb, ν, hma, hmb, hν, thm_nuB0_bound ha hab hma hmb hν⟩

end MedianBounds


==> anc/lean/MedianBounds/NuB0BoundEq.lean <==
import MedianBounds.NuB0Bound
import MedianBounds.BetaFacts

/-!
# The ν_B0 bound with its equality case

`ν_Γ(α)/(ν_Γ(α)+ν_Γ(β)) ≤ ν_B(α,β)` for `0 < α ≤ β`, with equality when `α = β`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- The median of `Gamma(a,1)` is unique. -/
lemma gamma_median_unique {a m₁ m₂ : ℝ} (ha : 0 < a)
    (h₁ : cdf (gammaMeasure a 1) m₁ = 1 / 2) (h₂ : cdf (gammaMeasure a 1) m₂ = 1 / 2) : m₁ = m₂ :=
  (gamma_CDFHyp ha).strictMono.injOn (median_pos ha h₁) (median_pos ha h₂) (h₁.trans h₂.symm)

/-- **Equality case:** at `α = β`, `ν_B0 = ν_B = 1/2`. -/
theorem thm_nuB0_bound_eq {a ma ν : ℝ} (ha : 0 < a)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hν : cdf (betaMeasure a a) ν = 1 / 2) :
    ma / (ma + ma) = ν := by
  have hm := median_pos ha hma
  rw [beta_median_unique ha ha hν (thm_nuB_equal ha)]
  field_simp
  ring

/-- **The ν_B0 bound, as stated in the paper:** `ν_B0(α,β) ≤ ν_B(α,β)` for `0 < α ≤ β`. -/
theorem thm_nuB0_bound_le {a b ma mb ν : ℝ} (ha : 0 < a) (hab : a ≤ b)
    (hma : cdf (gammaMeasure a 1) ma = 1 / 2) (hmb : cdf (gammaMeasure b 1) mb = 1 / 2)
    (hν : cdf (betaMeasure a b) ν = 1 / 2) :
    ma / (ma + mb) ≤ ν := by
  rcases hab.lt_or_eq with h | rfl
  · exact (thm_nuB0_bound ha h hma hmb hν).le
  · rw [gamma_median_unique ha hmb hma] at *
    exact (thm_nuB0_bound_eq ha hma hν).le

end MedianBounds


==> anc/lean/MedianBounds/NuB4Conjecture.lean <==
import MedianBounds.Medians
import MedianBounds.RatioForm

/-!
# The ν_B4 conjecture, reduced to one inequality

`ν_B4(α,β) = g(α)/(g(α)+g(β))` with `g(α) = 1/(2^(1/α) − 1)`.  The conjecture is
`sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`.

Write `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`; this is the median of `X_x/X_y` for independent
`X_x ~ Gamma(x)`, `X_y ~ Gamma(y)`.  We prove (no `sorry`):

* `nuB4_conjecture_of_triangleAtOne` — the conjecture follows from the triangle inequality
  `m(x,z) < m(x,y)·m(y,z)` for `0 < x < y < z` with one of `x, y, z` equal to `1`;
* `triangleAtOne_of_nuB4_conjecture` — and conversely, so these are equivalent;
* `triangle_of_pivotMonotone` — the triangle inequality for all `0 < x < y < z` follows from
  monotonicity of `z ↦ m(u₂,z)/m(u₁,z)` on `[u₂, ∞)`;
* `lem_nuB4_lt_nuB_of_rho` — `ν_B4 < ν_B` for `α < β` whenever
  `ν_Γ4(α)/ν_Γ(α) ≤ ν_Γ4(β)/ν_Γ(β)` (from the ν_B0 bound).

The one unproved statement is `conj_median_ratio_triangle`:  `m(x,z) < m(x,y)·m(y,z)` for
all `0 < x < y < z`.  It is the only `sorry` in the project, and `thm_nuB4_bound` (the
conjecture) depends on it.
-/

namespace MedianBounds
open Real Set MeasureTheory ProbabilityTheory

/-- `g(α) = 1/(2^(1/α) − 1)`, so that `g(α) = m(α,1)`. -/
noncomputable def gB4 (α : ℝ) : ℝ := 1 / (2 ^ (1 / α) - 1)

/-- `ν_B4(α,β) = g(α)/(g(α)+g(β))`. -/
noncomputable def nuB4 (α β : ℝ) : ℝ := gB4 α / (gB4 α + gB4 β)

/-- The median ratio `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`. -/
noncomputable def mr (x y : ℝ) : ℝ := nuB x y / (1 - nuB x y)

/-- `L(x,y) = log m(x,y)`. -/
noncomputable def Lm (x y : ℝ) : ℝ := log (mr x y)

lemma gB4_pos {α : ℝ} (hα : 0 < α) : 0 < gB4 α := by
  unfold gB4
  have : (1 : ℝ) < 2 ^ (1 / α) := one_lt_rpow (by norm_num) (by positivity)
  exact div_pos one_pos (by linarith)

lemma mr_pos {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : 0 < mr x y := by
  obtain ⟨h0, h1⟩ := nuB_mem hx hy
  exact div_pos h0 (by linarith)

lemma nuB_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : nuB y x = 1 - nuB x y :=
  beta_median_unique hy hx (nuB_spec hy hx) (thm_nuB_symm hx hy (nuB_spec hx hy))

lemma nuB_self {x : ℝ} (hx : 0 < x) : nuB x x = 1 / 2 :=
  beta_median_unique hx hx (nuB_spec hx hx) (thm_nuB_equal hx)

lemma nuB_one_right {x : ℝ} (hx : 0 < x) : nuB x 1 = (1 / 2) ^ (1 / x) := by
  obtain ⟨hq0, hq1, hqx, -⟩ := half_rpow_facts hx
  exact beta_median_unique hx one_pos (nuB_spec hx one_pos)
    (by rw [cdf_beta_left hx hq0 hq1, hqx])

lemma mr_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : mr y x = (mr x y)⁻¹ := by
  unfold mr; rw [nuB_swap hx hy, sub_sub_cancel, inv_div]

lemma mr_self {x : ℝ} (hx : 0 < x) : mr x x = 1 := by
  unfold mr; rw [nuB_self hx]; norm_num

lemma mr_one_right {x : ℝ} (hx : 0 < x) : mr x 1 = gB4 x := by
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hx
  unfold mr gB4
  rw [nuB_one_right hx, hinv]
  have h1 : (1 : ℝ) - (1 / 2) ^ (1 / x) ≠ 0 := by linarith
  field_simp

lemma mr_one_left {x : ℝ} (hx : 0 < x) : mr 1 x = (gB4 x)⁻¹ := by
  rw [mr_swap hx one_pos, mr_one_right hx]

lemma Lm_swap {x y : ℝ} (hx : 0 < x) (hy : 0 < y) : Lm y x = - Lm x y := by
  unfold Lm; rw [mr_swap hx hy, log_inv]

lemma Lm_self {x : ℝ} (hx : 0 < x) : Lm x x = 0 := by
  unfold Lm; rw [mr_self hx, log_one]

lemma Lm_lt_iff {x y z : ℝ} (hx : 0 < x) (hy : 0 < y) (hz : 0 < z) :
    Lm x z < Lm x y + Lm y z ↔ mr x z < mr x y * mr y z := by
  unfold Lm
  rw [← log_mul (mr_pos hx hy).ne' (mr_pos hy hz).ne']
  exact log_lt_log_iff (mr_pos hx hz) (mul_pos (mr_pos hx hy) (mr_pos hy hz))

lemma sign_sub_eq_sign_log_sub {r m : ℝ} (hr : 0 < r) (hm : 0 < m) :
    SignType.sign (r - m) = SignType.sign (log r - log m) := by
  rcases lt_trichotomy r m with h | h | h
  · rw [_root_.sign_neg (by linarith), _root_.sign_neg (by linarith [log_lt_log hr h])]
  · rw [h, sub_self, sub_self]
  · rw [_root_.sign_pos (by linarith), _root_.sign_pos (by linarith [log_lt_log hm h])]

lemma sign_eq_sign_of {u v : ℝ}
    (h : (0 < u ∧ 0 < v) ∨ (u = 0 ∧ v = 0) ∨ (u < 0 ∧ v < 0)) :
    SignType.sign u = SignType.sign v := by
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩
  · rw [_root_.sign_pos h1, _root_.sign_pos h2]
  · rw [h1, h2]
  · rw [_root_.sign_neg h1, _root_.sign_neg h2]

lemma frac_lt_frac_iff {s t : ℝ} (hs : 0 < s) (ht : 0 < t) :
    s / (1 + s) < t / (1 + t) ↔ s < t := by
  rw [div_lt_div_iff₀ (by linarith) (by linarith)]
  constructor <;> intro h <;> nlinarith

lemma nuB_eq_mr {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB α β = mr α β / (1 + mr α β) := by
  obtain ⟨h0, h1⟩ := nuB_mem hα hβ
  have : 1 - nuB α β ≠ 0 := by linarith
  unfold mr
  field_simp
  ring

lemma nuB4_eq {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    nuB4 α β = (gB4 α / gB4 β) / (1 + gB4 α / gB4 β) := by
  have := gB4_pos hα; have := gB4_pos hβ
  unfold nuB4
  field_simp
  ring

/-- The sign of `ν_B4 − ν_B` is the sign of `L(α,1) + L(1,β) − L(α,β)`. -/
lemma sign_nuB4_sub {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) :
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign (Lm α 1 + Lm 1 β - Lm α β) := by
  have hga := gB4_pos hα
  have hgb := gB4_pos hβ
  set r := gB4 α / gB4 β with hr_def
  set m := mr α β with hm_def
  have hr : 0 < r := div_pos hga hgb
  have hm : 0 < m := mr_pos hα hβ
  have e3 : nuB4 α β - nuB α β = (r - m) * ((1 + r) * (1 + m))⁻¹ := by
    rw [nuB4_eq hα hβ, nuB_eq_mr hα hβ, ← hr_def, ← hm_def]
    have : 1 + r ≠ 0 := by linarith
    have : 1 + m ≠ 0 := by linarith
    field_simp
    ring
  have e4 : Lm α 1 + Lm 1 β - Lm α β = log r - log m := by
    simp only [Lm]
    rw [mr_one_right hα, mr_one_left hβ, log_inv, hr_def, hm_def, log_div hga.ne' hgb.ne']
    ring
  rw [e3, sign_mul, _root_.sign_pos (by positivity : 0 < ((1 + r) * (1 + m))⁻¹), mul_one, e4]
  exact sign_sub_eq_sign_log_sub hr hm

/-- The ν_B4 conjecture:  `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))` for `α, β > 0`. -/
def NuB4Conjecture : Prop :=
  ∀ α β : ℝ, 0 < α → 0 < β →
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign ((α - 1) * (β - 1) * (α - β))

/-- The median-ratio triangle inequality at triples containing `1`. -/
def TriangleAtOne : Prop :=
  ∀ x y z : ℝ, 0 < x → x < y → y < z → (x = 1 ∨ y = 1 ∨ z = 1) →
    mr x z < mr x y * mr y z

/-- The median-ratio triangle inequality:  `m(x,z) < m(x,y)·m(y,z)` for `0 < x < y < z`. -/
def MedianRatioTriangle : Prop :=
  ∀ x y z : ℝ, 0 < x → x < y → y < z → mr x z < mr x y * mr y z

/-- Monotone pivot:  for `0 < u₁ < u₂`, `z ↦ m(u₂,z)/m(u₁,z)` is strictly increasing on
`[u₂, ∞)`. -/
def PivotMonotone : Prop :=
  ∀ u₁ u₂ : ℝ, 0 < u₁ → u₁ < u₂ → StrictMonoOn (fun z => mr u₂ z / mr u₁ z) (Ici u₂)

theorem triangleAtOne_of_triangle (h : MedianRatioTriangle) : TriangleAtOne :=
  fun x y z hx hxy hyz _ => h x y z hx hxy hyz

theorem triangle_of_pivotMonotone (h : PivotMonotone) : MedianRatioTriangle := by
  intro x y z hx hxy hyz
  have hy := hx.trans hxy
  have hz := hy.trans hyz
  have key := h x y hx hxy (mem_Ici.mpr le_rfl) (mem_Ici.mpr hyz.le) hyz
  simp only [mr_self hy] at key
  rw [div_lt_div_iff₀ (mr_pos hx hy) (mr_pos hx hz)] at key
  linarith

/-- **The ν_B4 conjecture follows from the triangle inequality at triples containing 1.** -/
theorem nuB4_conjecture_of_triangleAtOne (h : TriangleAtOne) : NuB4Conjecture := by
  have tri : ∀ x y z : ℝ, 0 < x → x < y → y < z → (x = 1 ∨ y = 1 ∨ z = 1) →
      Lm x z < Lm x y + Lm y z := fun x y z hx hxy hyz h1 =>
    (Lm_lt_iff hx (hx.trans hxy) ((hx.trans hxy).trans hyz)).mpr (h x y z hx hxy hyz h1)
  intro α β hα hβ
  rw [sign_nuB4_sub hα hβ]
  apply sign_eq_sign_of
  have s1 := Lm_swap hα one_pos
  have s2 := Lm_swap hβ one_pos
  have s3 := Lm_swap hα hβ
  have z1 : Lm 1 1 = 0 := Lm_self one_pos
  have zα : Lm α α = 0 := Lm_self hα
  rcases lt_trichotomy α β with hab | rfl | hab
  · rcases lt_trichotomy α 1 with ha | rfl | ha
    · rcases lt_trichotomy β 1 with hb | rfl | hb
      · -- α < β < 1
        have t := tri α β 1 hα hab hb (Or.inr (Or.inr rfl))
        right; right; constructor
        · linarith
        · nlinarith [mul_pos_of_neg_of_neg (by linarith : α - 1 < 0) (by linarith : β - 1 < 0)]
      · right; left; constructor <;> [linarith; ring]
      · -- α < 1 < β
        have t := tri α 1 β hα ha hb (Or.inr (Or.inl rfl))
        left; constructor
        · linarith
        · nlinarith [mul_neg_of_neg_of_pos (by linarith : α - 1 < 0) (by linarith : (0:ℝ) < β - 1)]
    · right; left; constructor <;> [linarith; ring]
    · -- 1 < α < β
      have t := tri 1 α β one_pos ha hab (Or.inl rfl)
      right; right; constructor
      · linarith
      · nlinarith [mul_pos (by linarith : (0:ℝ) < α - 1) (by linarith : (0:ℝ) < β - 1)]
  · right; left; constructor <;> [linarith; ring]
  · rcases lt_trichotomy β 1 with hb | rfl | hb
    · rcases lt_trichotomy α 1 with ha | rfl | ha
      · -- β < α < 1
        have t := tri β α 1 hβ hab ha (Or.inr (Or.inr rfl))
        left; constructor
        · linarith
        · nlinarith [mul_pos_of_neg_of_neg (by linarith : α - 1 < 0) (by linarith : β - 1 < 0)]
      · right; left; constructor <;> [linarith; ring]
      · -- β < 1 < α
        have t := tri β 1 α hβ hb ha (Or.inr (Or.inl rfl))
        right; right; constructor
        · linarith
        · nlinarith [mul_neg_of_pos_of_neg (by linarith : (0:ℝ) < α - 1) (by linarith : β - 1 < 0)]
    · right; left; constructor <;> [linarith; ring]
    · -- 1 < β < α
      have t := tri 1 β α one_pos hb hab (Or.inl rfl)
      left; constructor
      · linarith
      · nlinarith [mul_pos (by linarith : (0:ℝ) < α - 1) (by linarith : (0:ℝ) < β - 1)]

/-- **Conversely**, the conjecture gives the triangle inequality at triples containing 1, so
the two are equivalent. -/
theorem triangleAtOne_of_nuB4_conjecture (h : NuB4Conjecture) : TriangleAtOne := by
  intro x y z hx hxy hyz h1
  have hy := hx.trans hxy
  have hz := hy.trans hyz
  rw [← Lm_lt_iff hx hy hz]
  rcases h1 with rfl | rfl | rfl
  · -- x = 1, take (α,β) = (y,z):  sign is −1
    have hP : (y - 1) * (z - 1) * (y - z) < 0 := by
      nlinarith [mul_pos (by linarith : (0:ℝ) < y - 1) (by linarith : (0:ℝ) < z - 1)]
    have e := h y z hy hz
    rw [sign_nuB4_sub hy hz, _root_.sign_neg hP] at e
    have hD := sign_eq_neg_one_iff.mp e
    linarith [Lm_swap hy one_pos]
  · -- y = 1, take (α,β) = (x,z):  sign is +1
    have hP : 0 < (x - 1) * (z - 1) * (x - z) := by
      nlinarith [mul_neg_of_neg_of_pos (by linarith : x - 1 < 0) (by linarith : (0:ℝ) < z - 1)]
    have e := h x z hx hz
    rw [sign_nuB4_sub hx hz, _root_.sign_pos hP] at e
    have hD := sign_eq_one_iff.mp e
    linarith
  · -- z = 1, take (α,β) = (x,y):  sign is −1
    have hP : (x - 1) * (y - 1) * (x - y) < 0 := by
      nlinarith [mul_pos_of_neg_of_neg (by linarith : x - 1 < 0) (by linarith : y - 1 < 0)]
    have e := h x y hx hy
    rw [sign_nuB4_sub hx hy, _root_.sign_neg hP] at e
    have hD := sign_eq_neg_one_iff.mp e
    linarith [Lm_swap hy one_pos]

/-- `ν_B4 < ν_B` for `0 < α < β` whenever `ν_Γ4(α)/ν_Γ(α) ≤ ν_Γ4(β)/ν_Γ(β)`; a consequence of
the ν_B0 bound. -/
theorem lem_nuB4_lt_nuB_of_rho {α β : ℝ} (hα : 0 < α) (hαβ : α < β)
    (hρ : nuGamma4 α / nuGamma α ≤ nuGamma4 β / nuGamma β) : nuB4 α β < nuB α β := by
  have hβ := hα.trans hαβ
  have ha := nuGamma_pos hα
  have hb := nuGamma_pos hβ
  have hga := gB4_pos hα
  have hgb := gB4_pos hβ
  have hm := mr_pos hα hβ
  have hlog : 0 < log 2 := log_pos (by norm_num)
  -- ν_B0 < ν_B gives ν_Γ(α)/ν_Γ(β) < m(α,β)
  have h0 := thm_nuB0_bound' hα hαβ
  have e0 : nuB0 α β = (nuGamma α / nuGamma β) / (1 + nuGamma α / nuGamma β) := by
    unfold nuB0; field_simp; ring
  rw [e0, nuB_eq_mr hα hβ, frac_lt_frac_iff (div_pos ha hb) hm] at h0
  -- g(α)/g(β) = ν_Γ4(α)/ν_Γ4(β) ≤ ν_Γ(α)/ν_Γ(β)
  have h3a : nuGamma4 α = log 2 * gB4 α := by unfold nuGamma4 gB4; ring
  have h3b : nuGamma4 β = log 2 * gB4 β := by unfold nuGamma4 gB4; ring
  have hg : gB4 α / gB4 β ≤ nuGamma α / nuGamma β := by
    have e : gB4 α / gB4 β = nuGamma4 α / nuGamma4 β := by
      rw [h3a, h3b, mul_div_mul_left _ _ hlog.ne']
    rw [e]
    have h3a' : 0 < nuGamma4 α := by rw [h3a]; positivity
    have h3b' : 0 < nuGamma4 β := by rw [h3b]; positivity
    rw [div_le_div_iff₀ ha hb] at hρ
    rw [div_le_div_iff₀ h3b' hb]
    linarith
  rw [nuB4_eq hα hβ, nuB_eq_mr hα hβ, frac_lt_frac_iff (div_pos hga hgb) hm]
  linarith

/-- **Conjecture (median-ratio triangle inequality).** For `0 < x < y < z`,
`m(x,z) < m(x,y)·m(y,z)`, where `m(x,y) = ν_B(x,y)/(1 − ν_B(x,y))`.
This is the only `sorry` in the project. -/
theorem conj_median_ratio_triangle : MedianRatioTriangle := by
  sorry

/-- **The ν_B4 conjecture** (conditional on `conj_median_ratio_triangle`):
`sign(ν_B4(α,β) − ν_B(α,β)) = sign((α−1)(β−1)(α−β))`. -/
theorem thm_nuB4_bound : NuB4Conjecture :=
  nuB4_conjecture_of_triangleAtOne (triangleAtOne_of_triangle conj_median_ratio_triangle)

end MedianBounds


==> anc/lean/MedianBounds/NuB4Large.lean <==
import Mathlib
import MedianBounds.KermanWH
import MedianBounds.NuB4Conjecture

/-!
# The ν_B4 conjecture for large shape parameters

With `x₁ = (log 2)²/(3 log 2 − 2) ≈ 6.048`:

* `nuB4_lt_nuB1_of_large` — `ν_B4(α,β) < ν_B1(α,β)` for `x₁ ≤ α < β` (no hypotheses);
* `thm_nuB4_large` — `ν_B4(α,β) < ν_B1(α,β) < ν_B(α,β)` for `x₁ ≤ α < β`, given `BergPedersen`;
* `thm_nuB4_bound_large` — the ν_B4 conjecture `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`
  whenever both shape parameters are at least `x₁`, given `BergPedersen`.

The first inequality compares odds:  it holds iff `k(β) < k(α)` with
`k(x) = (x − 1/3)(2^(1/x) − 1)`, and `k` is strictly decreasing on `[x₁, ∞)` because, with
`t = (log 2)/x`, `k'(x) < 0` reduces to `(1 − e^{−t})/t < 1 − t/(3 log 2)`, which follows from
`e^{−t} > 1 − t + t²/2 − t³/6`.
-/

namespace MedianBounds
open Real Set Filter

/-- The threshold `x₁ = (log 2)²/(3 log 2 − 2)`. -/
noncomputable def x1B4 : ℝ := (log 2) ^ 2 / (3 * log 2 - 2)

/-- `k(x) = (x − 1/3)(2^(1/x) − 1)`, written with `2^(1/x) = exp((log 2)/x)`. -/
noncomputable def kB4 : ℝ → ℝ := fun y => (y - 1 / 3) * (exp (log 2 * y⁻¹) - 1)

lemma two_rpow_one_div_eq (x : ℝ) : (2 : ℝ) ^ (1 / x) = exp (log 2 * x⁻¹) := by
  rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), one_div]

lemma log_two_bounds : 2 / 3 < log 2 ∧ log 2 < 1 := by
  constructor
  · have := Real.log_two_gt_d9; norm_num at this; linarith
  · have := Real.log_two_lt_d9; norm_num at this; linarith

lemma x1B4_gt_one : 1 < x1B4 := by
  obtain ⟨h1, h2⟩ := log_two_bounds
  have h3 : 0 < 3 * log 2 - 2 := by linarith
  unfold x1B4
  rw [lt_div_iff₀ h3]
  nlinarith [mul_pos (by linarith : (0 : ℝ) < 1 - log 2) (by linarith : (0 : ℝ) < 2 - log 2)]

/-- `e^{−t} > 1 − t + t²/2 − t³/6` for `0 < t ≤ 1`. -/
lemma exp_neg_gt_cubic {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) :
    1 - t + t ^ 2 / 2 - t ^ 3 / 6 < exp (-t) := by
  have habs : |(-t)| = t := by rw [abs_neg, abs_of_pos ht0]
  have hb := Real.exp_bound (x := -t) (n := 5) (by rw [habs]; exact ht1) (by norm_num)
  rw [habs] at hb
  have hsum : (∑ i ∈ Finset.range 5, (-t) ^ i / (Nat.factorial i : ℝ))
      = 1 - t + t ^ 2 / 2 - t ^ 3 / 6 + t ^ 4 / 24 := by
    simp only [Finset.sum_range_succ, Finset.sum_range_zero]
    norm_num [Nat.factorial]
    ring
  rw [hsum] at hb
  have h1 := (abs_le.mp hb).1
  have h45 : t ^ 5 ≤ t ^ 4 := pow_le_pow_of_le_one ht0.le ht1 (by norm_num)
  have h4 : 0 < t ^ 4 := pow_pos ht0 4
  norm_num [Nat.factorial] at h1
  linarith

lemma hasDerivAt_kB4 {x : ℝ} (hx : x ≠ 0) :
    HasDerivAt kB4
      ((exp (log 2 * x⁻¹) - 1) - (x - 1 / 3) * exp (log 2 * x⁻¹) * log 2 / x ^ 2) x := by
  have h1 : HasDerivAt (fun y : ℝ => y - 1 / 3) 1 x := (hasDerivAt_id x).sub_const (1 / 3)
  have h2 := (((hasDerivAt_inv hx).const_mul (log 2)).exp).sub_const 1
  have h := h1.mul h2
  unfold kB4
  convert h using 1
  ring

/-- `k'(x) < 0` for `x > x₁`. -/
lemma kB4_deriv_neg {x : ℝ} (hx : x1B4 < x) :
    (exp (log 2 * x⁻¹) - 1) - (x - 1 / 3) * exp (log 2 * x⁻¹) * log 2 / x ^ 2 < 0 := by
  obtain ⟨hc1, hc2⟩ := log_two_bounds
  have hx0 : 0 < x := lt_trans (lt_trans one_pos x1B4_gt_one) hx
  have h32' : 0 < 3 * log 2 - 2 := by linarith
  have h3 : (log 2) ^ 2 < x * (3 * log 2 - 2) := by
    have := hx; unfold x1B4 at this; rwa [div_lt_iff₀ h32'] at this
  set c := log 2 with hc_def
  have h32 : 0 < 3 * c - 2 := by linarith
  have hcne : c ≠ 0 := (by linarith : (0 : ℝ) < c).ne'
  have hxne : x ≠ 0 := hx0.ne'
  -- t = c/x, with 0 < t < 1 and c·t < 3c − 2
  set t := c * x⁻¹ with ht_def
  have ht0 : 0 < t := mul_pos (by linarith) (inv_pos.mpr hx0)
  have hx1 : 1 < x := lt_trans x1B4_gt_one hx
  have ht1 : t ≤ 1 := by
    rw [ht_def, ← div_eq_mul_inv, div_le_one hx0]; linarith
  have hct : c * t < 3 * c - 2 := by
    have e : c * t = c ^ 2 / x := by rw [ht_def, div_eq_mul_inv]; ring
    rw [e, div_lt_iff₀ hx0]; nlinarith [h3]
  -- 1 − e^{−t} < t − t²/(3c)
  have hcub := exp_neg_gt_cubic ht0 ht1
  have hA : t ^ 3 / 6 + t ^ 2 / (3 * c) ≤ t ^ 2 / 2 := by
    have e : t ^ 2 / 2 - t ^ 3 / 6 - t ^ 2 / (3 * c) = t ^ 2 * (3 * c - 2 - c * t) / (6 * c) := by
      field_simp; ring
    have : 0 ≤ t ^ 2 * (3 * c - 2 - c * t) / (6 * c) := by
      apply div_nonneg
      · exact mul_nonneg (sq_nonneg t) (by linarith)
      · linarith
    linarith
  have hB : 1 - exp (-t) < t - t ^ 2 / (3 * c) := by linarith
  -- rewrite the derivative as E·((1 − e^{−t}) − (t − t²/(3c)))
  have hE : 0 < exp t := exp_pos t
  have hEF : exp t * exp (-t) = 1 := by rw [← exp_add]; simp
  have key : (x - 1 / 3) * c / x ^ 2 = t - t ^ 2 / (3 * c) := by
    rw [ht_def]; field_simp
  have e2 : (exp t - 1) - (x - 1 / 3) * exp t * c / x ^ 2
      = exp t * ((1 - exp (-t)) - (t - t ^ 2 / (3 * c))) := by
    rw [← key]
    have : exp t - 1 = exp t * (1 - exp (-t)) := by rw [mul_sub, mul_one, hEF]
    rw [this]; ring
  rw [e2]
  exact mul_neg_of_pos_of_neg hE (by linarith)

/-- `k` is strictly decreasing on `[x₁, ∞)`. -/
lemma kB4_strictAntiOn : StrictAntiOn kB4 (Ici x1B4) := by
  have hx1 := x1B4_gt_one
  apply strictAntiOn_of_deriv_neg (convex_Ici _)
  · intro x hx
    have hx0 : 0 < x := by simp at hx; linarith
    exact (hasDerivAt_kB4 hx0.ne').continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ici] at hx
    have hx0 : 0 < x := by simp at hx; linarith
    rw [(hasDerivAt_kB4 hx0.ne').deriv]
    exact kB4_deriv_neg hx

lemma one_div_ratio {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    1 / a / (1 / a + 1 / b) = b / (a + b) := by
  rw [div_add_div _ _ ha.ne' hb.ne', one_mul, mul_one, div_div_eq_mul_div, add_comm b a,
    one_div, ← mul_assoc, inv_mul_cancel₀ ha.ne', one_mul]

/-- `ν_B4(α,β) < ν_B1(α,β)` for `x₁ ≤ α < β`. -/
theorem nuB4_lt_nuB1_of_large {α β : ℝ} (hα : x1B4 ≤ α) (hαβ : α < β) :
    nuB4 α β < nuB1 α β := by
  have hx1 := x1B4_gt_one
  have hα1 : 1 < α := by linarith
  have hβ1 : 1 < β := by linarith
  have hα0 : 0 < α := by linarith
  have hβ0 : 0 < β := by linarith
  have hk : kB4 β < kB4 α :=
    kB4_strictAntiOn (mem_Ici.mpr hα) (mem_Ici.mpr (hα.trans hαβ.le)) hαβ
  simp only [kB4] at hk
  set Ea := exp (log 2 * α⁻¹) with hEa
  set Eb := exp (log 2 * β⁻¹) with hEb
  have hlog : 0 < log 2 := log_pos (by norm_num)
  have hEa1 : 1 < Ea := by
    have hp : 0 < log 2 * α⁻¹ := mul_pos hlog (inv_pos.mpr hα0)
    have := add_one_lt_exp hp.ne'
    linarith
  have hEb1 : 1 < Eb := by
    have hp : 0 < log 2 * β⁻¹ := mul_pos hlog (inv_pos.mpr hβ0)
    have := add_one_lt_exp hp.ne'
    linarith
  have hL : nuB4 α β = (Eb - 1) / ((Ea - 1) + (Eb - 1)) := by
    unfold nuB4 gB4
    rw [two_rpow_one_div_eq α, two_rpow_one_div_eq β, ← hEa, ← hEb]
    exact one_div_ratio (by linarith) (by linarith)
  rw [hL]
  unfold nuB1
  rw [div_lt_div_iff₀ (by linarith) (by linarith)]
  nlinarith [hk]

/-- **ν_B4 below Kerman below the median, for large shape parameters.** Given `BergPedersen`,
`ν_B4(α,β) < ν_B1(α,β) < ν_B(α,β)` for `x₁ ≤ α < β`. -/
theorem thm_nuB4_large (hBP : BergPedersen) {α β : ℝ} (hα : x1B4 ≤ α) (hαβ : α < β) :
    nuB4 α β < nuB1 α β ∧ nuB1 α β < nuB α β := by
  have hx1 := x1B4_gt_one
  refine ⟨nuB4_lt_nuB1_of_large hα hαβ, ?_⟩
  exact thm_nuB1_bound_strict hBP (by linarith) hαβ (by linarith)

lemma nuB4_swap {α β : ℝ} (hα : 0 < α) (hβ : 0 < β) : nuB4 β α = 1 - nuB4 α β := by
  have h1 := gB4_pos hα
  have h2 := gB4_pos hβ
  have hs : gB4 α + gB4 β ≠ 0 := (add_pos h1 h2).ne'
  unfold nuB4
  rw [add_comm (gB4 β) (gB4 α), eq_sub_iff_add_eq, ← add_div, add_comm (gB4 β) (gB4 α),
    div_self hs]

/-- **The ν_B4 conjecture for large shape parameters.** Given `BergPedersen`, if both shape
parameters are at least `x₁` then `sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β))`. -/
theorem thm_nuB4_bound_large (hBP : BergPedersen) {α β : ℝ} (hα : x1B4 ≤ α) (hβ : x1B4 ≤ β) :
    SignType.sign (nuB4 α β - nuB α β) = SignType.sign ((α - 1) * (β - 1) * (α - β)) := by
  have hx1 := x1B4_gt_one
  have hα1 : 1 < α := by linarith
  have hβ1 : 1 < β := by linarith
  have hα0 : 0 < α := by linarith
  have hβ0 : 0 < β := by linarith
  have hab : 0 < (α - 1) * (β - 1) := mul_pos (by linarith) (by linarith)
  rcases lt_trichotomy α β with h | rfl | h
  · obtain ⟨h1, h2⟩ := thm_nuB4_large hBP hα h
    rw [_root_.sign_neg (by linarith : nuB4 α β - nuB α β < 0),
      _root_.sign_neg (mul_neg_of_pos_of_neg hab (by linarith))]
  · have h4 : nuB4 α α = 1 / 2 := by have := nuB4_swap hα0 hα0; linarith
    rw [h4, nuB_self hα0]
    simp
  · obtain ⟨h1, h2⟩ := thm_nuB4_large hBP hβ h
    have e1 := nuB4_swap hβ0 hα0
    have e2 := nuB_swap hβ0 hα0
    rw [_root_.sign_pos (by linarith : 0 < nuB4 α β - nuB α β),
      _root_.sign_pos (mul_pos hab (by linarith))]

end MedianBounds


==> anc/lean/MedianBounds/NuGamma4Bound.lean <==
import MedianBounds.NuB0Bound
import MedianBounds.BetaFacts

/-!
# The ν_Γ4 bounds:  `ν_Γ4(α) = log 2 / (2^(1/α) − 1)` bounds the Gamma median

A corollary of the ν_B0 bound (`thm_nuB0_bound`) with one shape parameter equal to 1, using
`ν_Γ(1) = log 2`, `ν_B(α, 1) = 2^(−1/α)` and `ν_B(1, α) = 1 − 2^(−1/α)`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- `ν_Γ(1) = log 2`:  the exponential distribution's CDF at `log 2` is `1/2`. -/
lemma cdf_gamma_one_log_two : cdf (gammaMeasure 1 1) (log 2) = 1 / 2 := by
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [cdf_gamma_Ioo one_pos hl, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le hl.le]
  have hc : ∫ w in (0 : ℝ)..(log 2), gammaPDFReal 1 1 w = ∫ w in (0 : ℝ)..(log 2), exp (-w) := by
    refine intervalIntegral.integral_congr (fun w hw => ?_)
    rw [uIcc_of_le hl.le] at hw
    simp [gammaPDFReal, hw.1]
  rw [hc, intervalIntegral.integral_comp_neg (fun x => exp x), integral_exp, neg_zero, exp_zero,
    exp_neg, exp_log two_pos]
  norm_num

/-- **ν_Γ4 bound, `α < 1`:** `ν_Γ(α) < ν_Γ4(α)`. -/
theorem thm_nuGamma4_upper {α m : ℝ} (hα : 0 < α) (hα1 : α < 1)
    (hm : cdf (gammaMeasure α 1) m = 1 / 2) :
    m < log 2 / (2 ^ (1 / α) - 1) := by
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  set q := (1 / 2 : ℝ) ^ (1 / α)
  have hν : cdf (betaMeasure α 1) q = 1 / 2 := by rw [cdf_beta_left hα hq0 hq1, hqα]
  have h := thm_nuB0_bound hα hα1 hm cdf_gamma_one_log_two hν
  have hm0 := median_pos hα hm
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [div_lt_iff₀ (by positivity)] at h
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  rw [hinv, lt_div_iff₀ hd, show m * (1 / q - 1) = m * (1 - q) / q by field_simp,
    div_lt_iff₀ hq0]
  nlinarith

/-- **ν_Γ4 bound, `α > 1`:** `ν_Γ4(α) < ν_Γ(α)`. -/
theorem thm_nuGamma4_lower {α m : ℝ} (hα1 : 1 < α)
    (hm : cdf (gammaMeasure α 1) m = 1 / 2) :
    log 2 / (2 ^ (1 / α) - 1) < m := by
  have hα : 0 < α := lt_trans one_pos hα1
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  set q := (1 / 2 : ℝ) ^ (1 / α)
  have hν : cdf (betaMeasure 1 α) (1 - q) = 1 / 2 := by
    rw [cdf_beta_right hα (by linarith) (by linarith), sub_sub_cancel, hqα]; norm_num
  have h := thm_nuB0_bound one_pos hα1 cdf_gamma_one_log_two hm hν
  have hm0 := median_pos hα hm
  have hl : (0 : ℝ) < log 2 := log_pos one_lt_two
  rw [div_lt_iff₀ (by positivity)] at h
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  rw [hinv, div_lt_iff₀ hd, show m * (1 / q - 1) = m * (1 - q) / q by field_simp,
    lt_div_iff₀ hq0]
  nlinarith

end MedianBounds


==> anc/lean/MedianBounds/PairingIntegral.lean <==
import MedianBounds.TailPairing
import Mathlib.MeasureTheory.Function.JacobianOneDim
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

/-!
# Quantile pairing:  `P(X ≤ sY) = ½ − ∫₀^½ D(t) dt < ½`, and `s < 1` (i.e. `m_a < m_b`)
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory

lemma intervalIntegrable_of_cont_bdd {g : ℝ → ℝ} {a b M : ℝ} (hab : a ≤ b)
    (hc : ContinuousOn g (Ioo a b)) (hbd : ∀ x ∈ Ioo a b, |g x| ≤ M) :
    IntervalIntegrable g volume a b := by
  rw [intervalIntegrable_iff_integrableOn_Ioo_of_le hab]
  refine ⟨hc.aestronglyMeasurable measurableSet_Ioo,
    HasFiniteIntegral.restrict_of_bounded (C := M) measure_Ioo_lt_top ?_⟩
  refine (ae_restrict_iff' measurableSet_Ioo).mpr (ae_of_all _ fun x hx => ?_)
  rw [Real.norm_eq_abs]; exact hbd x hx

section
variable {a ca b cb s : ℝ} {FX FY : ℝ → ℝ}

/-- `m_a < m_b`, derived from the same machinery:  if `s ≥ 1`, `D` would be strictly
increasing on `[0, ½)` from `0` with limit `0`. -/
theorem s_lt_one (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hab : a < b) (hs : 0 < s)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : s < 1 := by
  by_contra hs1
  push Not at hs1
  have hmono : StrictMonoOn (Dfun FX FY s) (Ico 0 (1 / 2)) := by
    apply strictMonoOn_of_deriv_pos (convex_Ico 0 (1 / 2))
    · intro x hx
      exact (continuousAt_D hX hY hs (by linarith [hx.1]) hx.2).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      rw [(hasDerivAt_D hX hY hs (by linarith [hx.1]) hx.2).deriv]
      obtain ⟨hY0, hYX, -⟩ := quantile_pair hY hx.1 hx.2
      have hX0 := lt_trans hY0 hYX
      rw [rho_eq hY.hc hs hX0, rho_eq hY.hc hs hY0]
      have hK : 0 < s * ca / cb * exp ((a - 1) * log s) := by
        have := hX.hc; have := hY.hc; positivity
      have hl := log_lt_log hY0 hYX
      have : exp ((a - b) * log (Qf FY (1 / 2 + x)) + (1 - s) * Qf FY (1 / 2 + x)) <
          exp ((a - b) * log (Qf FY (1 / 2 - x)) + (1 - s) * Qf FY (1 / 2 - x)) :=
        exp_lt_exp.mpr (by nlinarith)
      have := mul_lt_mul_of_pos_left this hK
      linarith
  have h0 : Dfun FX FY s 0 = 0 := by unfold Dfun; norm_num; rw [hmed]; norm_num
  have h1 : Dfun FX FY s 0 < Dfun FX FY s (1 / 4) :=
    hmono ⟨le_rfl, by norm_num⟩ ⟨by norm_num, by norm_num⟩ (by norm_num)
  have h2 : Dfun FX FY s (1 / 4) ≤ 0 := by
    refine ge_of_tendsto (D_tendsto hX hY hs) ?_
    filter_upwards [Ioo_mem_nhdsLT (show (1 / 4 : ℝ) < 1 / 2 by norm_num)] with x hx
    exact hmono.monotoneOn ⟨by norm_num, by norm_num⟩ ⟨by linarith [hx.1], hx.2⟩ hx.1.le
  linarith

/-- `P(s) = ∫_{y>0} f_Y(y) F_X(s y) dy`, i.e. `P(X ≤ s Y)`. -/
noncomputable def Pint (FX : ℝ → ℝ) (b cb s : ℝ) : ℝ := ∫ y in Ioi 0, gd b cb y * FX (s * y)

lemma FY_image (hY : CDFHyp b cb FY) : FY '' Ioi 0 = Ioo 0 1 := by
  ext r
  constructor
  · rintro ⟨y, hy, rfl⟩; exact ⟨hY.pos hy, hY.lt_one hy⟩
  · intro hr; obtain ⟨y, hy, h⟩ := hY.exists_eq hr.1 hr.2; exact ⟨y, hy, h⟩

/-- Quantile substitution `r = F_Y(y)`. -/
lemma Pint_eq_quantile (hY : CDFHyp b cb FY) :
    Pint FX b cb s = ∫ r in Ioo 0 1, FX (s * Qf FY r) := by
  have h := integral_image_eq_integral_abs_deriv_smul (f := FY) (f' := gd b cb) measurableSet_Ioi
    (fun x hx => (hY.deriv x hx).hasDerivWithinAt) hY.strictMono.injOn
    (fun r => FX (s * Qf FY r))
  rw [FY_image hY] at h
  rw [h, Pint]
  refine setIntegral_congr_fun measurableSet_Ioi (fun y (hy : 0 < y) => ?_)
  simp only [smul_eq_mul, Q_F hY hy, abs_of_pos (gd_pos hY.hc hy)]

lemma G_cont (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    ContinuousOn (fun r => FX (s * Qf FY r)) (Ioo 0 1) := by
  intro r hr
  have hq := (Q_spec hY hr.1 hr.2).1
  have hc : ContinuousAt (fun r => s * Qf FY r) r :=
    continuousAt_const.mul (Q_continuousAt hY hr.1 hr.2)
  exact (ContinuousAt.comp (x := r) (g := FX) (hX.deriv _ (mul_pos hs hq)).continuousAt hc).continuousWithinAt

lemma G_bdd (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {r : ℝ}
    (hr : r ∈ Ioo (0 : ℝ) 1) : |FX (s * Qf FY r)| ≤ 1 := by
  have hq := mul_pos hs (Q_spec hY hr.1 hr.2).1
  rw [abs_le]; constructor <;> linarith [hX.nonneg hq, hX.le_one hq]

/-- **Quantile pairing.** `P(X ≤ sY) = ½ − ∫₀^½ D`. -/
theorem Pint_eq (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    Pint FX b cb s = 1 / 2 - ∫ t in (0 : ℝ)..(1 / 2), Dfun FX FY s t := by
  set G := fun r => FX (s * Qf FY r) with hG
  have hGc := G_cont hX hY hs
  have hGi : ∀ {u v : ℝ}, 0 ≤ u → u ≤ v → v ≤ 1 → IntervalIntegrable G volume u v :=
    fun hu huv hv => intervalIntegrable_of_cont_bdd huv
      (hGc.mono (Ioo_subset_Ioo hu hv)) (fun x hx => G_bdd hX hY hs (Ioo_subset_Ioo hu hv hx))
  have hPl : IntervalIntegrable (fun t => G (1 / 2 + t)) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (by norm_num) ?_ (fun x hx => G_bdd hX hY hs
      ⟨by linarith [hx.1], by linarith [hx.2]⟩)
    exact hGc.comp (continuousOn_const.add continuousOn_id)
      (fun x hx => ⟨by linarith [hx.1], by linarith [hx.2]⟩)
  have hMi : IntervalIntegrable (fun t => G (1 / 2 - t)) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (by norm_num) ?_ (fun x hx => G_bdd hX hY hs
      ⟨by linarith [hx.2], by linarith [hx.1]⟩)
    exact hGc.comp (continuousOn_const.sub continuousOn_id)
      (fun x hx => ⟨by linarith [hx.2], by linarith [hx.1]⟩)
  rw [Pint_eq_quantile hY, ← integral_Ioc_eq_integral_Ioo,
    ← intervalIntegral.integral_of_le zero_le_one,
    ← intervalIntegral.integral_add_adjacent_intervals (b := 1 / 2) (hGi le_rfl (by norm_num) (by norm_num))
      (hGi (by norm_num) (by norm_num) le_rfl)]
  have e1 : ∫ x in (1 / 2 : ℝ)..1, G x = ∫ t in (0 : ℝ)..(1 / 2), G (1 / 2 + t) := by
    rw [intervalIntegral.integral_comp_add_left]; norm_num
  have e2 : ∫ x in (0 : ℝ)..(1 / 2), G x = ∫ t in (0 : ℝ)..(1 / 2), G (1 / 2 - t) := by
    rw [intervalIntegral.integral_comp_sub_left]; norm_num
  have e3 : ∫ t in (0 : ℝ)..(1 / 2), Dfun FX FY s t =
      ∫ t in (0 : ℝ)..(1 / 2), (1 - G (1 / 2 + t) - G (1 / 2 - t)) := rfl
  rw [e1, e2, e3, intervalIntegral.integral_sub (intervalIntegrable_const.sub hPl) hMi,
    intervalIntegral.integral_sub intervalIntegrable_const hPl]
  simp
  ring

/-- **Theorem (probability form).** `P(X ≤ sY) < ½`. -/
theorem Pint_lt_half (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hab : a < b) (hs : 0 < s)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : Pint FX b cb s < 1 / 2 := by
  have hs1 := s_lt_one hX hY hab hs hmed
  rw [Pint_eq hX hY hs]
  have hpos := D_pos hX hY hs hs1 hmed
  have hDi : IntervalIntegrable (Dfun FX FY s) volume 0 (1 / 2) := by
    refine intervalIntegrable_of_cont_bdd (M := 3) (by norm_num) ?_ ?_
    · intro t ht
      exact (continuousAt_D hX hY hs (by linarith [ht.1]) ht.2).continuousWithinAt
    · intro t ht
      unfold Dfun
      have h1 := G_bdd hX hY hs (r := 1 / 2 + t) ⟨by linarith [ht.1], by linarith [ht.2]⟩
      have h2 := G_bdd hX hY hs (r := 1 / 2 - t) ⟨by linarith [ht.2], by linarith [ht.1]⟩
      rw [abs_le] at h1 h2 ⊢; constructor <;> linarith [h1.1, h1.2, h2.1, h2.2]
  have := intervalIntegral.intervalIntegral_pos_of_pos_on hDi hpos (by norm_num)
  linarith

end

end MedianBounds


==> anc/lean/MedianBounds/PaperLemmas.lean <==
import MedianBounds.GammaCDF

/-!
# The paper's lemmas, under their paper names

* `lem_logmean` — for `Y ~ Gamma(β,1)`, the logarithmic mean of the symmetric quantiles
  `Q(½+t)`, `Q(½−t)` is strictly increasing in `t ∈ (0, ½)`.
* `lem_Lambda` — with `Λ(d) = log(a(d)/b(d))`, `a(d) = e^d(d−1)+1`, `b(d) = e^d−1−d`, and
  `Λ' = N/M` (`hasDerivAt_Lam`):  `Λ(d) > dΛ'(d)` for `d > 0`, and `Λ(d)/d` is strictly decreasing
  on `(0,∞)` with limit `0`.
-/

namespace MedianBounds
open Real Set Filter Topology ProbabilityTheory

/-- **Lemma (log-mean of symmetric quantiles).** -/
theorem lem_logmean {β : ℝ} (hβ : 0 < β) :
    StrictMonoOn (ellf (cdf (gammaMeasure β 1))) (Ioo 0 (1 / 2)) :=
  ell_strictMono (gamma_CDFHyp hβ)

/-- **Lemma (an elementary concavity).** -/
theorem lem_Lambda :
    (∀ d : ℝ, 0 < d → d * (N d / M d) < Lam d) ∧
      StrictAntiOn (fun d => Lam d / d) (Ioi 0) ∧
      Tendsto (fun d => Lam d / d) atTop (𝓝 0) :=
  ⟨fun _ hd => Lam_gt hd, Lam_div_strictAnti, Lam_div_tendsto⟩

end MedianBounds


==> anc/lean/MedianBounds/Polygamma.lean <==
import Mathlib

/-!
# Real polygamma series and Alzer-type bounds

Mathlib has the complex digamma function as `logDeriv Gamma`, but not the real polygamma series or
their asymptotic bounds.  Here we work directly with the series

* `psi0 x = -γ + ∑ₘ (1/(m+1) - 1/(m+x))`,
* `psi1 x = ∑ⱼ 1/(x+j)²`,
* `psi2 x = -2 ∑ⱼ 1/(x+j)³`,

which are the standard series for the digamma, trigamma and tetragamma functions, and prove the
one-sided bounds used in the paper (Theorem `thm:lowbounds`), for `x > 0` or `x ≥ 1`:

* `log x - 1/(2x) - 1/(12x²) < psi0 x < log x - 1/(2x) - 1/(12x²) + 1/(120x⁴)`,
* `1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) < psi1 x < (same) + 1/(42x⁷)`,
* `|psi2 x| > 1/x² + 1/x³ + 1/(2x⁴) - 1/(6x⁶)`.

Each is proved by telescoping:  if `R(x+n) → 0` and `t(y) < R(y) - R(y+1)` for all `y ≥ x`, then
`∑ⱼ t(x+j) < R(x)`.  The termwise inequalities reduce to rational functions whose numerators have
positive coefficients; for `psi0`, `log(1+1/y)` is bracketed by its series in `1/(2y+1)`.
-/

namespace MedianBounds
open Real Set Filter Topology Finset

/-! ### Telescoping -/

lemma tele_le {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → t y ≤ R y - R (y + 1)) : s ≤ R x := by
  have hsum : ∀ n : ℕ, ∑ j ∈ range n, t (x + j) ≤ R x - R (x + n) := by
    intro n
    calc ∑ j ∈ range n, t (x + j) ≤ ∑ j ∈ range n, (R (x + (j : ℕ)) - R (x + ((j + 1 : ℕ) : ℝ))) := by
          gcongr with j
          have := h (x + j) (by have : (0 : ℝ) ≤ j := Nat.cast_nonneg j; linarith)
          push_cast; rwa [← add_assoc]
      _ = R x - R (x + n) := by
          rw [Finset.sum_range_sub' (fun j : ℕ => R (x + (j : ℝ))) n]; simp
  have h2 : Tendsto (fun n : ℕ => R x - R (x + n)) atTop (𝓝 (R x - 0)) :=
    tendsto_const_nhds.sub hR
  rw [sub_zero] at h2
  exact le_of_tendsto_of_tendsto' hs.tendsto_sum_nat h2 hsum

lemma tele_lt {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → t y < R y - R (y + 1)) : s < R x := by
  have hs1 : HasSum (fun j : ℕ => t ((x + 1) + j)) (s - t x) := by
    have := (hasSum_nat_add_iff' 1).mpr hs
    simp only [Finset.range_one, Finset.sum_singleton, Nat.cast_zero, add_zero] at this
    convert this using 2 with j
    push_cast; ring
  have hR1 : Tendsto (fun n : ℕ => R ((x + 1) + n)) atTop (𝓝 0) := by
    have := hR.comp (tendsto_add_atTop_nat 1)
    convert this using 2 with n
    simp only [Function.comp_apply]; push_cast; ring_nf
  have hle := tele_le hs1 hR1 (fun y hy => (h y (by linarith)).le)
  have := h x le_rfl
  linarith

lemma tele_ge {t R : ℝ → ℝ} {x s : ℝ} (hs : HasSum (fun j : ℕ => t (x + j)) s)
    (hR : Tendsto (fun n : ℕ => R (x + n)) atTop (𝓝 0))
    (h : ∀ y, x ≤ y → R y - R (y + 1) < t y) : R x < s := by
  have := tele_lt (t := fun y => -t y) (R := fun y => -R y) hs.neg (by simpa using hR.neg)
    (fun y hy => by have := h y hy; linarith)
  linarith

/-! ### Decay and summability -/

lemma tendsto_one_div_add_nat_pow (x : ℝ) {k : ℕ} (hk : k ≠ 0) :
    Tendsto (fun n : ℕ => 1 / (x + n) ^ k) atTop (𝓝 0) := by
  have h1 : Tendsto (fun n : ℕ => x + (n : ℝ)) atTop atTop :=
    tendsto_atTop_add_const_left _ _ tendsto_natCast_atTop_atTop
  have h2 := ((tendsto_pow_atTop hk).comp h1).inv_tendsto_atTop
  refine h2.congr (fun n => ?_)
  simp [one_div]

lemma summable_one_div_add_nat_pow {x : ℝ} (hx : 1 ≤ x) {k : ℕ} (hk : 2 ≤ k) :
    Summable (fun j : ℕ => 1 / (x + j) ^ k) := by
  have hs : Summable (fun j : ℕ => 1 / ((j + 1 : ℕ) : ℝ) ^ k) :=
    (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by omega))
  refine Summable.of_nonneg_of_le (fun j => by positivity) (fun j => ?_) hs
  have hj : (0 : ℝ) < ((j + 1 : ℕ) : ℝ) := by positivity
  apply one_div_le_one_div_of_le (by positivity)
  apply pow_le_pow_left₀ hj.le
  push_cast; linarith

/-! ### The trigamma and tetragamma series -/

/-- The trigamma function `ψ₁(x) = ∑ⱼ 1/(x+j)²`. -/
noncomputable def psi1 (x : ℝ) : ℝ := ∑' j : ℕ, 1 / (x + j) ^ 2

/-- The tetragamma function `ψ₂(x) = -2 ∑ⱼ 1/(x+j)³`. -/
noncomputable def psi2 (x : ℝ) : ℝ := -2 * ∑' j : ℕ, 1 / (x + j) ^ 3

/-- Apéry's constant `ζ(3) = ∑ₙ 1/n³`. -/
noncomputable def zeta3 : ℝ := ∑' n : ℕ, 1 / ((n : ℝ) + 1) ^ 3

lemma hasSum_psi1 {x : ℝ} (hx : 1 ≤ x) : HasSum (fun j : ℕ => 1 / (x + j) ^ 2) (psi1 x) :=
  (summable_one_div_add_nat_pow hx le_rfl).hasSum

lemma hasSum_s3 {x : ℝ} (hx : 1 ≤ x) :
    HasSum (fun j : ℕ => 1 / (x + j) ^ 3) (∑' j : ℕ, 1 / (x + j) ^ 3) :=
  (summable_one_div_add_nat_pow hx (by norm_num)).hasSum

/-- Upper trigamma polynomial `1/y + 1/(2y²) + 1/(6y³) - 1/(30y⁵) + 1/(42y⁷)`. -/
noncomputable def trigU (y : ℝ) : ℝ :=
  1 / y + 1 / (2 * y ^ 2) + 1 / (6 * y ^ 3) - 1 / (30 * y ^ 5) + 1 / (42 * y ^ 7)

/-- Lower trigamma polynomial `1/y + 1/(2y²) + 1/(6y³) - 1/(30y⁵)`. -/
noncomputable def trigL (y : ℝ) : ℝ :=
  1 / y + 1 / (2 * y ^ 2) + 1 / (6 * y ^ 3) - 1 / (30 * y ^ 5)

/-- Lower bound polynomial for `|ψ₂|`:  `1/y² + 1/y³ + 1/(2y⁴) - 1/(6y⁶)`. -/
noncomputable def tetL (y : ℝ) : ℝ :=
  1 / y ^ 2 + 1 / y ^ 3 + 1 / (2 * y ^ 4) - 1 / (6 * y ^ 6)

lemma tendsto_trigU (x : ℝ) : Tendsto (fun n : ℕ => trigU (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := ((((h 1 one_ne_zero).add ((h 2 two_ne_zero).const_mul (1 / 2))).add
    ((h 3 (by norm_num)).const_mul (1 / 6))).sub ((h 5 (by norm_num)).const_mul (1 / 30))).add
    ((h 7 (by norm_num)).const_mul (1 / 42))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [trigU]; generalize x + (n : ℝ) = y; ring

lemma tendsto_trigL (x : ℝ) : Tendsto (fun n : ℕ => trigL (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := (((h 1 one_ne_zero).add ((h 2 two_ne_zero).const_mul (1 / 2))).add
    ((h 3 (by norm_num)).const_mul (1 / 6))).sub ((h 5 (by norm_num)).const_mul (1 / 30))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [trigL]; generalize x + (n : ℝ) = y; ring

lemma tendsto_tetL (x : ℝ) : Tendsto (fun n : ℕ => tetL (x + n)) atTop (𝓝 0) := by
  have h := fun k (hk : k ≠ 0) => tendsto_one_div_add_nat_pow x hk
  have := (((h 2 two_ne_zero).add (h 3 (by norm_num))).add
    ((h 4 (by norm_num)).const_mul (1 / 2))).sub ((h 6 (by norm_num)).const_mul (1 / 6))
  simp only [mul_zero, add_zero, sub_zero] at this
  refine this.congr (fun n => ?_)
  simp only [tetL]; generalize x + (n : ℝ) = y; ring

lemma trigU_step {y : ℝ} (hy : 0 < y) : 1 / y ^ 2 < trigU y - trigU (y + 1) := by
  have key : trigU y - trigU (y + 1) - 1 / y ^ 2 =
      (63 * y ^ 4 + 126 * y ^ 3 + 98 * y ^ 2 + 35 * y + 5) / (210 * y ^ 7 * (y + 1) ^ 7) := by
    simp only [trigU]; field_simp; ring
  have : 0 < (63 * y ^ 4 + 126 * y ^ 3 + 98 * y ^ 2 + 35 * y + 5) / (210 * y ^ 7 * (y + 1) ^ 7) := by
    positivity
  linarith

lemma trigL_step {y : ℝ} (hy : 0 < y) : trigL y - trigL (y + 1) < 1 / y ^ 2 := by
  have key : 1 / y ^ 2 - (trigL y - trigL (y + 1)) =
      (5 * y ^ 2 + 5 * y + 1) / (30 * y ^ 5 * (y + 1) ^ 5) := by
    simp only [trigL]; field_simp; ring
  have : 0 < (5 * y ^ 2 + 5 * y + 1) / (30 * y ^ 5 * (y + 1) ^ 5) := by positivity
  linarith

lemma tetL_step {y : ℝ} (hy : 0 < y) : (tetL y - tetL (y + 1)) / 2 < 1 / y ^ 3 := by
  have key : 2 / y ^ 3 - (tetL y - tetL (y + 1)) = (2 * y + 1) ^ 3 / (6 * y ^ 6 * (y + 1) ^ 6) := by
    simp only [tetL]; field_simp; ring
  have : 0 < (2 * y + 1) ^ 3 / (6 * y ^ 6 * (y + 1) ^ 6) := by positivity
  have h2 : 2 / y ^ 3 = 2 * (1 / y ^ 3) := by ring
  linarith

/-- `ψ₁(x) < 1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) + 1/(42x⁷)` for `x ≥ 1`. -/
theorem psi1_lt_trigU {x : ℝ} (hx : 1 ≤ x) : psi1 x < trigU x :=
  tele_lt (t := fun y => 1 / y ^ 2) (hasSum_psi1 hx) (tendsto_trigU x)
    (fun y hy => trigU_step (by linarith))

/-- `1/x + 1/(2x²) + 1/(6x³) - 1/(30x⁵) < ψ₁(x)` for `x ≥ 1`. -/
theorem trigL_lt_psi1 {x : ℝ} (hx : 1 ≤ x) : trigL x < psi1 x :=
  tele_ge (t := fun y => 1 / y ^ 2) (hasSum_psi1 hx) (tendsto_trigL x)
    (fun y hy => trigL_step (by linarith))

/-- `(1/x² + 1/x³ + 1/(2x⁴) - 1/(6x⁶))/2 < ∑ⱼ 1/(x+j)³`, i.e. `|ψ₂(x)| > tetL x`, for `x ≥ 1`. -/
theorem tetL_lt_s3 {x : ℝ} (hx : 1 ≤ x) : tetL x / 2 < ∑' j : ℕ, 1 / (x + j) ^ 3 := by
  have := tele_ge (t := fun y => 1 / y ^ 3) (R := fun y => tetL y / 2) (hasSum_s3 hx)
    (by simpa using (tendsto_tetL x).div_const 2)
    (fun y hy => by have := tetL_step (y := y) (by linarith); linarith)
  exact this

/-! ### The digamma series -/

/-- `Q(β) = ∑ₘ (1/(m+1) - 1/(m+1+β)) = γ + ψ₀(β+1)`. -/
noncomputable def Qser (β : ℝ) : ℝ := ∑' m : ℕ, (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β))

/-- The digamma function by its series, `ψ₀(x) = -γ + ∑ₘ (1/(m+1) - 1/(m+x))`. -/
noncomputable def psi0 (x : ℝ) : ℝ :=
  -eulerMascheroniConstant + ∑' m : ℕ, (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + x))

lemma psi0_add_one (β : ℝ) : psi0 (β + 1) = -eulerMascheroniConstant + Qser β := by
  rw [psi0, Qser]; congr 1; exact tsum_congr (fun m => by ring_nf)

lemma Qser_term_eq {β : ℝ} (hβ : 0 ≤ β) (m : ℕ) :
    1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β) = β / (((m : ℝ) + 1) * ((m : ℝ) + 1 + β)) := by
  have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have h2 : (0 : ℝ) < (m : ℝ) + 1 + β := by positivity
  field_simp; ring

lemma hasSum_Qser {β : ℝ} (hβ : 0 ≤ β) :
    HasSum (fun m : ℕ => 1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β)) (Qser β) := by
  refine Summable.hasSum ?_
  have hs := (summable_one_div_add_nat_pow (x := 1) le_rfl le_rfl).mul_left β
  refine Summable.of_nonneg_of_le (fun m => ?_) (fun m => ?_) hs
  · rw [Qser_term_eq hβ]; positivity
  · rw [Qser_term_eq hβ]
    have h1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
    rw [mul_one_div]
    apply div_le_div_of_nonneg_left hβ (by positivity)
    nlinarith

/-- Lower digamma polynomial `log y - 1/(2y) - 1/(12y²)`. -/
noncomputable def digLo (y : ℝ) : ℝ := log y - 1 / (2 * y) - 1 / (12 * y ^ 2)

/-- Upper digamma polynomial `log y - 1/(2y) - 1/(12y²) + 1/(120y⁴)`. -/
noncomputable def digHi (y : ℝ) : ℝ := log y - 1 / (2 * y) - 1 / (12 * y ^ 2) + 1 / (120 * y ^ 4)

lemma log_one_add_inv_ge {y : ℝ} (hy : 0 < y) :
    2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 ≤ log (1 + y⁻¹) := by
  have h := hasSum_log_one_add_inv hy
  have := sum_le_hasSum (range 2) (fun k _ => by positivity) h
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.cast_zero, Nat.cast_one] at this
  convert this using 1; ring

lemma log_one_add_inv_le {y : ℝ} (hy : 0 < y) :
    log (1 + y⁻¹) ≤ 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      2 / 5 * (1 / (2 * y + 1)) ^ 5 / (1 - (1 / (2 * y + 1)) ^ 2) := by
  set s := 1 / (2 * y + 1) with hs
  have hs0 : 0 < s := by positivity
  have hs1 : s < 1 := by rw [hs, div_lt_one (by linarith)]; linarith
  have hq : s ^ 2 < 1 := by nlinarith
  have h := hasSum_log_one_add_inv hy
  rw [← hs] at h
  have h2 := (hasSum_nat_add_iff' 2).mpr h
  have hg := (hasSum_geometric_of_lt_one (sq_nonneg s) hq).mul_left (2 / 5 * s ^ 5)
  have hle := hasSum_le (fun k => ?_) h2 hg
  · simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.cast_zero, Nat.cast_one] at hle
    have e : 2 / 5 * s ^ 5 * (1 - s ^ 2)⁻¹ = 2 / 5 * s ^ 5 / (1 - s ^ 2) := by ring
    rw [e] at hle
    nlinarith
  · have hk : (0 : ℝ) ≤ k := Nat.cast_nonneg k
    have hpow : s ^ (2 * (k + 2) + 1) = s ^ 5 * (s ^ 2) ^ k := by
      rw [← pow_mul, ← pow_add]; ring_nf
    push_cast
    rw [hpow]
    have hc : 1 / (2 * ((k : ℝ) + 2) + 1) ≤ 1 / 5 := by
      apply one_div_le_one_div_of_le (by norm_num); linarith
    have : 0 ≤ s ^ 5 * (s ^ 2) ^ k := by positivity
    nlinarith

lemma log_succ_sub_log {y : ℝ} (hy : 0 < y) : log (y + 1) - log y = log (1 + y⁻¹) := by
  rw [← log_div (by linarith) hy.ne']; congr 1; field_simp

lemma digLo_step {y : ℝ} (hy : 0 < y) : 0 < digLo (y + 1) - digLo y - 1 / y := by
  have hl := log_one_add_inv_ge hy
  have key : 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (2 * y) + 1 / (12 * y ^ 2) - 1 / y) =
      (2 * y ^ 2 + 2 * y + 1) / (12 * y ^ 2 * (y + 1) ^ 2 * (2 * y + 1) ^ 3) := by
    field_simp; ring
  have hp : 0 < (2 * y ^ 2 + 2 * y + 1) / (12 * y ^ 2 * (y + 1) ^ 2 * (2 * y + 1) ^ 3) := by
    positivity
  have e : digLo (y + 1) - digLo y - 1 / y = (log (y + 1) - log y) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (2 * y) + 1 / (12 * y ^ 2) - 1 / y) := by
    simp only [digLo]; ring
  rw [e, log_succ_sub_log hy]
  linarith

lemma digHi_step {y : ℝ} (hy : 0 < y) : digHi (y + 1) - digHi y - 1 / y < 0 := by
  have hl := log_one_add_inv_le hy
  have h1 : 1 - (1 / (2 * y + 1)) ^ 2 = 4 * y * (y + 1) / (2 * y + 1) ^ 2 := by
    field_simp; ring
  rw [h1] at hl
  have key : 2 * (1 / (2 * y + 1)) + 2 / 3 * (1 / (2 * y + 1)) ^ 3 +
      2 / 5 * (1 / (2 * y + 1)) ^ 5 / (4 * y * (y + 1) / (2 * y + 1) ^ 2) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (120 * (y + 1) ^ 4) + 1 / (2 * y) +
        1 / (12 * y ^ 2) - 1 / (120 * y ^ 4) - 1 / y) =
      -((22 * y ^ 4 + 44 * y ^ 3 + 32 * y ^ 2 + 10 * y + 1) /
        (120 * y ^ 4 * (y + 1) ^ 4 * (2 * y + 1) ^ 3)) := by
    field_simp; ring
  have hp : 0 < (22 * y ^ 4 + 44 * y ^ 3 + 32 * y ^ 2 + 10 * y + 1) /
      (120 * y ^ 4 * (y + 1) ^ 4 * (2 * y + 1) ^ 3) := by positivity
  have e : digHi (y + 1) - digHi y - 1 / y = (log (y + 1) - log y) +
      (-(1 / (2 * (y + 1))) - 1 / (12 * (y + 1) ^ 2) + 1 / (120 * (y + 1) ^ 4) + 1 / (2 * y) +
        1 / (12 * y ^ 2) - 1 / (120 * y ^ 4) - 1 / y) := by
    simp only [digHi]; ring
  rw [e, log_succ_sub_log hy]
  linarith

lemma harmonic_cast (n : ℕ) : (harmonic n : ℝ) = ∑ i ∈ range n, 1 / ((i : ℝ) + 1) := by
  simp [harmonic, one_div]

/-- Partial-sum identity behind the digamma bounds. -/
lemma dig_partial_eq (β : ℝ) (A : ℝ → ℝ) (n : ℕ) :
    ∑ j ∈ range n, (A (β + 2 + j + 1) - A (β + 2 + j) - 1 / (β + 2 + j)) =
      ∑ m ∈ range (n + 1), (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + β)) -
        ∑ m ∈ range (n + 1), 1 / ((m : ℝ) + 1) + A (β + 2 + n) + 1 / (β + 1) - A (β + 2) := by
  induction n with
  | zero => simp; ring
  | succ n ih =>
    rw [Finset.sum_range_succ, ih, Finset.sum_range_succ _ (n + 1), Finset.sum_range_succ _ (n + 1)]
    push_cast
    have e : β + 2 + ((n : ℝ) + 1) = β + 2 + n + 1 := by ring
    rw [e]; ring

lemma tendsto_dig_partial {β : ℝ} (hβ : 0 < β) (A : ℝ → ℝ)
    (hA : Tendsto (fun n : ℕ => A (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0)) :
    Tendsto (fun n : ℕ => ∑ j ∈ range n, (A (β + 2 + j + 1) - A (β + 2 + j) - 1 / (β + 2 + j)))
      atTop (𝓝 (Qser β - eulerMascheroniConstant + 1 / (β + 1) - A (β + 2))) := by
  have hQ := ((hasSum_Qser hβ.le).tendsto_sum_nat).comp (tendsto_add_atTop_nat 1)
  have hH := tendsto_harmonic_sub_log.comp (tendsto_add_atTop_nat 1)
  have hN : Tendsto (fun n : ℕ => ((n + 1 : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 1)
  have hL := (tendsto_log_comp_add_sub_log (β + 1)).comp hN
  have hlim := (((hQ.sub hH).add hL).add hA).add_const (1 / (β + 1) - A (β + 2))
  convert hlim using 1
  · funext n
    simp only [Function.comp_apply]
    rw [dig_partial_eq, harmonic_cast]
    push_cast
    have : (n : ℝ) + 1 + (β + 1) = β + 2 + n := by ring
    rw [this]; ring
  · ring

/-- `log w - 1/(2w) - 1/(12w²) < ψ₀(w) < log w - 1/(2w) - 1/(12w²) + 1/(120w⁴)` at `w = β + 2`,
written with `ψ₀(β+2) = Q(β) - γ + 1/(β+1)`. -/
theorem dig_bounds {β : ℝ} (hβ : 0 < β) :
    digLo (β + 2) < Qser β - eulerMascheroniConstant + 1 / (β + 1) ∧
      Qser β - eulerMascheroniConstant + 1 / (β + 1) < digHi (β + 2) := by
  have hw : ∀ j : ℕ, 0 < β + 2 + (j : ℝ) := fun j => by positivity
  have hrat : ∀ (c : ℝ) (k : ℕ), k ≠ 0 →
      Tendsto (fun n : ℕ => c / (β + 2 + n) ^ k) atTop (𝓝 0) := fun c k hk => by
    simpa [div_eq_mul_inv] using (tendsto_one_div_add_nat_pow (β + 2) hk).const_mul c
  constructor
  · have hA : Tendsto (fun n : ℕ => digLo (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0) := by
      have := ((hrat (-1 / 2) 1 one_ne_zero).add (hrat (-1 / 12) 2 two_ne_zero))
      simp only [add_zero] at this
      refine this.congr (fun n => ?_)
      simp only [digLo]; generalize β + 2 + (n : ℝ) = y; ring
    have hT := tendsto_dig_partial hβ digLo hA
    have h0 := digLo_step (hw 0)
    simp only [Nat.cast_zero, add_zero] at h0
    have hge : ∀ᶠ n in atTop, digLo (β + 2 + 1) - digLo (β + 2) - 1 / (β + 2) ≤
        ∑ j ∈ range n, (digLo (β + 2 + j + 1) - digLo (β + 2 + j) - 1 / (β + 2 + j)) := by
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := Finset.single_le_sum (f := fun j : ℕ =>
        digLo (β + 2 + j + 1) - digLo (β + 2 + j) - 1 / (β + 2 + j))
        (fun j _ => (digLo_step (hw j)).le) (Finset.mem_range.mpr (by omega : 0 < n))
      simpa using this
    have := ge_of_tendsto hT hge
    linarith
  · have hA : Tendsto (fun n : ℕ => digHi (β + 2 + n) - log (β + 2 + n)) atTop (𝓝 0) := by
      have := ((hrat (-1 / 2) 1 one_ne_zero).add (hrat (-1 / 12) 2 two_ne_zero)).add
        (hrat (1 / 120) 4 (by norm_num))
      simp only [add_zero] at this
      refine this.congr (fun n => ?_)
      simp only [digHi]; generalize β + 2 + (n : ℝ) = y; ring
    have hT := tendsto_dig_partial hβ digHi hA
    have h0 := digHi_step (hw 0)
    simp only [Nat.cast_zero, add_zero] at h0
    have hle : ∀ᶠ n in atTop,
        ∑ j ∈ range n, (digHi (β + 2 + j + 1) - digHi (β + 2 + j) - 1 / (β + 2 + j)) ≤
          digHi (β + 2 + 1) - digHi (β + 2) - 1 / (β + 2) := by
      filter_upwards [eventually_ge_atTop 1] with n hn
      have := Finset.sum_le_sum_of_subset_of_nonpos (f := fun j : ℕ =>
        digHi (β + 2 + j + 1) - digHi (β + 2 + j) - 1 / (β + 2 + j))
        (s := range 1) (t := range n) (Finset.range_subset_range.mpr hn)
        (fun j _ _ => (digHi_step (hw j)).le)
      simpa using this
    have := le_of_tendsto hT hle
    linarith

end MedianBounds


==> anc/lean/MedianBounds/Quantile.lean <==
import MedianBounds.LogMeanStar
import Mathlib.Analysis.Calculus.Deriv.Inverse
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Topology.Order.MonotoneContinuity

/-!
# Quantile functions and the log-mean lemma (monotonicity of the log-mean of symmetric quantiles)
-/

namespace MedianBounds
open Real Set Filter Topology

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma CDFHyp.lt_one (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : F y < 1 :=
  lt_of_lt_of_le (hF.strictMono (Set.mem_Ioi.mpr hy) (Set.mem_Ioi.mpr (by linarith))
    (by linarith : y < y + 1)) (hF.le_one (by linarith))

lemma CDFHyp.pos (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : 0 < F y :=
  lt_of_le_of_lt (hF.nonneg (half_pos hy))
    (hF.strictMono (Set.mem_Ioi.mpr (half_pos hy)) (Set.mem_Ioi.mpr hy) (half_lt_self hy))

lemma CDFHyp.continuousOn (hF : CDFHyp b c F) : ContinuousOn F (Ioi 0) :=
  fun x hx => (hF.deriv x hx).continuousAt.continuousWithinAt

lemma CDFHyp.exists_eq (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    ∃ y ∈ Ioi (0 : ℝ), F y = r := by
  obtain ⟨y1, hy1, hFy1⟩ : ∃ y1, 0 < y1 ∧ F y1 < r := by
    have h1 : ∀ᶠ x in 𝓝[>] (0 : ℝ), F x < r := hF.lim0.eventually (gt_mem_nhds hr0)
    have h2 : ∀ᶠ x in 𝓝[>] (0 : ℝ), x ∈ Ioi 0 := self_mem_nhdsWithin
    obtain ⟨y, hy1, hy2⟩ := (h1.and h2).exists
    exact ⟨y, hy2, hy1⟩
  obtain ⟨y2, hy2, hFy2⟩ : ∃ y2, y1 ≤ y2 ∧ r < F y2 := by
    obtain ⟨y, h1, h2⟩ := ((hF.limTop.eventually (lt_mem_nhds hr1)).and (eventually_ge_atTop y1)).exists
    exact ⟨y, h2, h1⟩
  have hcont : ContinuousOn F (Icc y1 y2) :=
    hF.continuousOn.mono (fun x hx => lt_of_lt_of_le hy1 hx.1)
  obtain ⟨y, hy, hFy⟩ := intermediate_value_Icc hy2 hcont ⟨hFy1.le, hFy2.le⟩
  exact ⟨y, lt_of_lt_of_le hy1 hy.1, hFy⟩

end

/-- The quantile function of `F` (meaningful on `(0,1)`). -/
noncomputable def Qf (F : ℝ → ℝ) (r : ℝ) : ℝ := Function.invFunOn F (Ioi 0) r

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma Q_spec (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    0 < Qf F r ∧ F (Qf F r) = r :=
  Function.invFunOn_pos (hF.exists_eq hr0 hr1)

lemma Q_F (hF : CDFHyp b c F) {y : ℝ} (hy : 0 < y) : Qf F (F y) = y := by
  have h := Q_spec hF (hF.pos hy) (hF.lt_one hy)
  exact hF.strictMono.injOn h.1 (Set.mem_Ioi.mpr hy) h.2

lemma Q_strictMono (hF : CDFHyp b c F) : StrictMonoOn (Qf F) (Ioo 0 1) := by
  intro r hr s hs hrs
  have h1 := Q_spec hF hr.1 hr.2
  have h2 := Q_spec hF hs.1 hs.2
  by_contra h
  push Not at h
  have := hF.strictMono.monotoneOn h2.1 h1.1 h
  rw [h1.2, h2.2] at this
  linarith

lemma Q_image (hF : CDFHyp b c F) : Qf F '' Ioo 0 1 = Ioi 0 := by
  ext y
  constructor
  · rintro ⟨r, hr, rfl⟩; exact (Q_spec hF hr.1 hr.2).1
  · intro hy; exact ⟨F y, ⟨hF.pos hy, hF.lt_one hy⟩, Q_F hF hy⟩

lemma Q_continuousAt (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    ContinuousAt (Qf F) r :=
  (Q_strictMono hF).continuousAt_of_image_mem_nhds (Ioo_mem_nhds hr0 hr1)
    (by rw [Q_image hF]; exact Ioi_mem_nhds (Q_spec hF hr0 hr1).1)

lemma hasDerivAt_Q (hF : CDFHyp b c F) {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) :
    HasDerivAt (Qf F) (gd b c (Qf F r))⁻¹ r :=
  HasDerivAt.of_local_left_inverse (Q_continuousAt hF hr0 hr1)
    (hF.deriv _ (Q_spec hF hr0 hr1).1) (gd_pos hF.hc (Q_spec hF hr0 hr1).1).ne'
    (by filter_upwards [Ioo_mem_nhds hr0 hr1] with s hs; exact (Q_spec hF hs.1 hs.2).2)

end

/-! ### The log-mean of symmetric quantiles -/

/-- `ℓ(t) = LM(Q(½+t), Q(½−t))`. -/
noncomputable def ellf (F : ℝ → ℝ) (t : ℝ) : ℝ :=
  (Qf F (1 / 2 + t) - Qf F (1 / 2 - t)) / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))

lemma ell_alg {X Y fX fY : ℝ} (hX : 0 < X) (hY : 0 < Y) (hfX : fX ≠ 0) (hfY : fY ≠ 0)
    (hd : log X - log Y ≠ 0) :
    ((fX⁻¹ - -fY⁻¹) * (log X - log Y) - (X - Y) * (fX⁻¹ / X - -fY⁻¹ / Y)) / (log X - log Y) ^ 2
      = (exp (-(log X - log Y)) * A (log X - log Y) / fX - B (log X - log Y) / fY)
        / (log X - log Y) ^ 2 := by
  set d := log X - log Y with hd'
  have hXY : X = exp d * Y := by
    rw [hd', exp_sub, exp_log hX, exp_log hY]; field_simp
  clear_value d
  subst hXY
  have hE := (exp_pos d).ne'
  unfold A B
  rw [exp_neg]
  field_simp
  ring

section
variable {b c : ℝ} {F : ℝ → ℝ}

lemma quantile_pair (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    0 < Qf F (1 / 2 - t) ∧ Qf F (1 / 2 - t) < Qf F (1 / 2 + t) ∧
      F (Qf F (1 / 2 + t)) + F (Qf F (1 / 2 - t)) = 1 := by
  have hX := Q_spec hF (r := 1 / 2 + t) (by linarith) (by linarith)
  have hY := Q_spec hF (r := 1 / 2 - t) (by linarith) (by linarith)
  refine ⟨hY.1, Q_strictMono hF ⟨by linarith, by linarith⟩ ⟨by linarith, by linarith⟩ (by linarith), ?_⟩
  rw [hX.2, hY.2]; ring

lemma hasDerivAt_ell (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    HasDerivAt (ellf F)
      ((exp (-(log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))) *
          A (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 + t))
        - B (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 - t)))
        / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) ^ 2) t := by
  obtain ⟨hY0, hYX, -⟩ := quantile_pair hF ht0 ht1
  have hX0 : 0 < Qf F (1 / 2 + t) := lt_trans hY0 hYX
  have hX : HasDerivAt (fun s => Qf F (1 / 2 + s)) (gd b c (Qf F (1 / 2 + t)))⁻¹ t := by
    have := (hasDerivAt_Q hF (r := 1 / 2 + t) (by linarith) (by linarith)).comp t
      ((hasDerivAt_id' t).const_add (1 / 2))
    exact this.congr_deriv (by ring)
  have hY : HasDerivAt (fun s => Qf F (1 / 2 - s)) (-(gd b c (Qf F (1 / 2 - t)))⁻¹) t := by
    have := (hasDerivAt_Q hF (r := 1 / 2 - t) (by linarith) (by linarith)).comp t
      ((hasDerivAt_id' t).const_sub (1 / 2))
    exact this.congr_deriv (by ring)
  have hd : log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)) ≠ 0 := by
    have := log_lt_log hY0 hYX; linarith
  have h := (hX.sub hY).div ((hX.log hX0.ne').sub (hY.log hY0.ne')) hd
  have e := ell_alg hX0 hY0 (gd_pos (b := b) hF.hc hX0).ne' (gd_pos (b := b) hF.hc hY0).ne' hd
  exact h.congr_deriv e

/-- The sign of `ℓ'`:  it is positive, by `(★)`. -/
lemma ell_deriv_pos (hF : CDFHyp b c F) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1 / 2) :
    0 < (exp (-(log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t)))) *
          A (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 + t))
        - B (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) / gd b c (Qf F (1 / 2 - t)))
        / (log (Qf F (1 / 2 + t)) - log (Qf F (1 / 2 - t))) ^ 2 := by
  obtain ⟨hY0, hYX, hsum⟩ := quantile_pair hF ht0 ht1
  set X := Qf F (1 / 2 + t)
  set Y := Qf F (1 / 2 - t)
  have hX0 : 0 < X := lt_trans hY0 hYX
  have hst := star hF hY0 hYX hsum
  rw [log_div hX0.ne' hY0.ne'] at hst
  set d := log X - log Y with hd'
  have hdpos : 0 < d := by have := log_lt_log hY0 hYX; linarith
  have hXY : X = exp d * Y := by
    rw [hd', exp_sub, exp_log hX0, exp_log hY0]; field_simp
  have hfY := gd_pos (b := b) hF.hc hY0
  have hfX := gd_pos (b := b) hF.hc hX0
  have hratio : gd b c X = gd b c Y * exp ((b - 1) * d - (X - Y)) := by
    rw [hXY, gd_ratio hY0]; congr 2; ring
  have hA := A_pos hdpos
  have hB := B_pos hdpos
  -- B fX < e^{-d} A fY
  have hkey : B d * gd b c X < exp (-d) * A d * gd b c Y := by
    have h1 : exp ((b - 1) * d - (X - Y)) < exp (Lam d + -d) := exp_lt_exp.mpr (by linarith)
    rw [exp_add, Lam, exp_log (div_pos hA hB)] at h1
    rw [hratio]
    calc B d * (gd b c Y * exp ((b - 1) * d - (X - Y)))
        < B d * (gd b c Y * (A d / B d * exp (-d))) := by gcongr
      _ = exp (-d) * A d * gd b c Y := by field_simp
  apply div_pos _ (by positivity)
  rw [div_sub_div _ _ hfX.ne' hfY.ne']
  apply div_pos _ (by positivity)
  linarith

/-- **Log-mean lemma.** `ℓ(t) = LM(Q(½+t), Q(½−t))` is strictly increasing on `(0, ½)`. -/
theorem ell_strictMono (hF : CDFHyp b c F) : StrictMonoOn (ellf F) (Ioo 0 (1 / 2)) := by
  apply strictMonoOn_of_deriv_pos (convex_Ioo 0 (1 / 2))
  · exact fun x hx => (hasDerivAt_ell hF hx.1 hx.2).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioo] at hx
    rw [(hasDerivAt_ell hF hx.1 hx.2).deriv]
    exact ell_deriv_pos hF hx.1 hx.2

end

end MedianBounds


==> anc/lean/MedianBounds/RatioForm.lean <==
import MedianBounds.BetaFacts

/-!
# The ratio form `g(α)/(g(α)+g(β))`

* `lem_special` — if `g(α)/(g(α)+g(β))` is the Beta median for all shapes, then
  `g(α)/g(1) = 1/(2^(1/α) − 1)`.
* `thm_no_g` — no function `g` gives the Beta median in that form for all `0 < α < β`.
-/

namespace MedianBounds
open Real Set Filter Topology MeasureTheory ProbabilityTheory

/-- From the median of `Beta(α,1)`:  `g(α)/g(1) = 1/(2^(1/α) − 1)`. -/
lemma ratio_left {g : ℝ → ℝ} {α : ℝ} (hα : 0 < α)
    (h : cdf (betaMeasure α 1) (g α / (g α + g 1)) = 1 / 2) :
    g α / g 1 = 1 / (2 ^ (1 / α) - 1) := by
  obtain ⟨hx0, hx1⟩ := beta_median_mem hα one_pos h
  obtain ⟨hq0, hq1, hqα, hinv⟩ := half_rpow_facts hα
  rw [cdf_beta_left hα hx0 hx1] at h
  have hx : g α / (g α + g 1) = (1 / 2) ^ (1 / α) := by
    rw [← rpow_rpow_inv hx0.le hα.ne', h, one_div α]
  have hs : g α + g 1 ≠ 0 := by
    intro h0; rw [h0, div_zero] at hx0; exact lt_irrefl 0 hx0
  have h1 : g 1 ≠ 0 := by
    intro h0
    rw [h0, add_zero] at hx1 hx0
    rcases eq_or_ne (g α) 0 with h2 | h2
    · rw [h2, div_zero] at hx0; exact lt_irrefl 0 hx0
    · rw [div_self h2] at hx1; exact lt_irrefl 1 hx1
  set q := (1 / 2 : ℝ) ^ (1 / α)
  rw [div_eq_iff hs] at hx
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  have key : g α * (1 - q) = q * g 1 := by linear_combination hx
  rw [hinv, eq_div_iff hd.ne']
  field_simp
  linarith

/-- From the median of `Beta(1,β)`:  `g(β)/g(1) = 1/(2^(1/β) − 1)`. -/
lemma ratio_right {g : ℝ → ℝ} {β : ℝ} (hβ : 0 < β)
    (h : cdf (betaMeasure 1 β) (g 1 / (g 1 + g β)) = 1 / 2) :
    g β / g 1 = 1 / (2 ^ (1 / β) - 1) := by
  obtain ⟨hx0, hx1⟩ := beta_median_mem one_pos hβ h
  obtain ⟨hq0, hq1, hqβ, hinv⟩ := half_rpow_facts hβ
  rw [cdf_beta_right hβ hx0 hx1] at h
  have h' : (1 - g 1 / (g 1 + g β)) ^ β = 1 / 2 := by linarith
  have hx : 1 - g 1 / (g 1 + g β) = (1 / 2) ^ (1 / β) := by
    rw [← rpow_rpow_inv (x := 1 - g 1 / (g 1 + g β)) (by linarith) hβ.ne', h', one_div β]
  have hs : g 1 + g β ≠ 0 := by
    intro h0; rw [h0, div_zero] at hx0; exact lt_irrefl 0 hx0
  have h1 : g 1 ≠ 0 := by
    intro h0; rw [h0, zero_div] at hx0; exact lt_irrefl 0 hx0
  set q := (1 / 2 : ℝ) ^ (1 / β)
  have hx' : g 1 = (1 - q) * (g 1 + g β) := by
    rw [← hx]; field_simp; ring
  have hd : 0 < 1 / q - 1 := by rw [sub_pos, lt_div_iff₀ hq0]; linarith
  have key : g β * (1 - q) = q * g 1 := by linear_combination -hx'
  rw [hinv, eq_div_iff hd.ne']
  field_simp
  linarith

/-- **Lemma (special case).** If `ν_B(α,β) = g(α)/(g(α)+g(β))` for all `α, β > 0`, then
`g(α)/g(1) = 1/(2^(1/α) − 1)`. -/
theorem lem_special {g : ℝ → ℝ}
    (hg : ∀ α β : ℝ, 0 < α → 0 < β → cdf (betaMeasure α β) (g α / (g α + g β)) = 1 / 2)
    {α : ℝ} (hα : 0 < α) : g α / g 1 = 1 / (2 ^ (1 / α) - 1) :=
  ratio_left hα (hg α 1 hα one_pos)

/-- **Theorem (non-existence).** No function `g` satisfies
`ν_B(α,β) = g(α)/(g(α)+g(β))` for all `0 < α < β`. -/
theorem thm_no_g :
    ¬ ∃ g : ℝ → ℝ, ∀ α β : ℝ, 0 < α → α < β →
      cdf (betaMeasure α β) (g α / (g α + g β)) = 1 / 2 := by
  rintro ⟨g, hg⟩
  have h1 := ratio_left (g := g) (α := 1 / 2) (by norm_num) (hg _ _ (by norm_num) (by norm_num))
  have h2 := ratio_right (g := g) (β := 2) two_pos (hg 1 2 one_pos one_lt_two)
  have h3 := hg (1 / 2) 2 (by norm_num) (by norm_num)
  set r := √2 with hr_def
  have hr : r ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hr0 : 0 < r := Real.sqrt_pos.mpr (by norm_num)
  have hr1 : 1 < r := by nlinarith
  have e1 : (2 : ℝ) ^ (1 / (1 / 2 : ℝ)) = 4 := by norm_num [rpow_two]
  have e2 : (2 : ℝ) ^ (1 / 2 : ℝ) = r := by rw [hr_def, Real.sqrt_eq_rpow]
  rw [e1] at h1
  rw [e2] at h2
  have hg1 : g 1 ≠ 0 := by intro h0; rw [h0, div_zero] at h1; norm_num at h1
  have ha : g (1 / 2) = g 1 / 3 := by
    field_simp at h1; linarith
  have hb : g 2 = g 1 / (r - 1) := by
    have : r - 1 ≠ 0 := by linarith
    rw [div_eq_div_iff hg1 this] at h2; field_simp; linarith
  set x := (r - 1) / (r + 2) with hx_def
  have hx : g (1 / 2) / (g (1 / 2) + g 2) = x := by
    rw [ha, hb, hx_def]
    have : r - 1 ≠ 0 := by linarith
    have : r + 2 ≠ 0 := by linarith
    field_simp
    ring_nf
    have h2r : 2 + r ≠ 0 := by linarith
    field_simp
    ring
  have hx0 : 0 < x := div_pos (by linarith) (by linarith)
  have hx1 : x < 1 := by rw [hx_def, div_lt_one (by linarith)]; linarith
  rw [hx, cdf_beta_half_two hx0 hx1] at h3
  -- with s = √x:  (3/2) s − (1/2) x s = 1/2, so s (3 − x) = 1 and x (3 − x)^2 = 1
  have hs : x ^ (1 / 2 : ℝ) = √x := (Real.sqrt_eq_rpow x).symm
  have h32 : x ^ (3 / 2 : ℝ) = x * √x := by
    rw [show (3 / 2 : ℝ) = 1 + 1 / 2 by norm_num, rpow_add hx0, rpow_one, hs]
  rw [hs, h32] at h3
  have hsq : √x ^ 2 = x := Real.sq_sqrt hx0.le
  have hcub : x * (3 - x) ^ 2 = 1 := by
    have h4 : √x * (3 - x) = 1 := by linarith
    calc x * (3 - x) ^ 2 = (√x * (3 - x)) ^ 2 := by rw [mul_pow, hsq]
      _ = 1 := by rw [h4]; norm_num
  -- clear denominators:  (r − 1)(2r + 7)^2 = (r + 2)^3
  have hpoly : (r - 1) * (2 * r + 7) ^ 2 = (r + 2) ^ 3 := by
    have hr2 : r + 2 ≠ 0 := by linarith
    rw [hx_def] at hcub
    field_simp at hcub
    linear_combination hcub
  -- reduce with r^2 = 2: 15 r = 21, so r = 7/5, contradicting r^2 = 2
  have h15 : 15 * r = 21 := by linear_combination hpoly - (3 * r + 18) * hr
  have : r = 7 / 5 := by linarith
  rw [this] at hr
  norm_num at hr

end MedianBounds


==> anc/lean/MedianBounds/TailPairing.lean <==
import MedianBounds.Quantile

/-!
# The tail-pairing function `D` is positive on `(0, ½)`

`X ~ F_X` (density `gd a ca`), `Y ~ F_Y` (density `gd b cb`), scale `s = m_a / m_b ∈ (0,1)`.
`D(t) = 1 − F_X(s·Q_Y(½+t)) − F_X(s·Q_Y(½−t))`.
-/

namespace MedianBounds
open Real Set Filter Topology

/-! ### A generic single-crossing lemma -/

theorem pos_of_single_crossing {D D' ℓ : ℝ → ℝ} {h q : ℝ}
    (hcont : ContinuousOn D (Ico 0 h)) (hderiv : ∀ t ∈ Ioo 0 h, HasDerivAt D (D' t) t)
    (hℓ : StrictMonoOn ℓ (Ioo 0 h))
    (hpos : ∀ t ∈ Ioo 0 h, ℓ t < q → 0 < D' t) (hneg : ∀ t ∈ Ioo 0 h, q < ℓ t → D' t < 0)
    (h0 : D 0 = 0) (hlim : Tendsto D (𝓝[<] h) (𝓝 0)) : ∀ t ∈ Ioo 0 h, 0 < D t := by
  intro t ht
  by_cases hc : ℓ t ≤ q
  · have hmono : StrictMonoOn D (Icc 0 t) := by
      apply strictMonoOn_of_deriv_pos (convex_Icc 0 t)
      · exact hcont.mono (fun x hx => ⟨hx.1, lt_of_le_of_lt hx.2 ht.2⟩)
      · intro x hx
        rw [interior_Icc] at hx
        have hx' : x ∈ Ioo 0 h := ⟨hx.1, lt_trans hx.2 ht.2⟩
        rw [(hderiv x hx').deriv]
        exact hpos x hx' (lt_of_lt_of_le (hℓ hx' ht hx.2) hc)
    have := hmono ⟨le_rfl, ht.1.le⟩ ⟨ht.1.le, le_rfl⟩ ht.1
    rwa [h0] at this
  · push Not at hc
    have hanti : StrictAntiOn D (Ico t h) := by
      apply strictAntiOn_of_deriv_neg (convex_Ico t h)
      · exact hcont.mono (fun x hx => ⟨le_trans ht.1.le hx.1, hx.2⟩)
      · intro x hx
        rw [interior_Ico] at hx
        have hx' : x ∈ Ioo 0 h := ⟨lt_trans ht.1 hx.1, hx.2⟩
        rw [(hderiv x hx').deriv]
        exact hneg x hx' (lt_trans hc (hℓ ht hx' hx.1))
    set t' := (t + h) / 2
    have ht1 : t < t' := by simp only [t']; linarith [ht.2]
    have ht2 : t' < h := by simp only [t']; linarith [ht.2]
    have h1 : D t' < D t := hanti ⟨le_rfl, ht.2⟩ ⟨ht1.le, ht2⟩ ht1
    have h2 : 0 ≤ D t' := by
      refine le_of_tendsto hlim ?_
      filter_upwards [Ioo_mem_nhdsLT ht2] with x hx
      exact (hanti.antitoneOn ⟨ht1.le, ht2⟩ ⟨le_trans ht1.le hx.1.le, hx.2⟩ hx.1.le)
    linarith

/-! ### The density ratio `ϱ` -/

lemma gd_exp {b c y : ℝ} (hy : 0 < y) : gd b c y = c * exp ((b - 1) * log y - y) := by
  unfold gd
  rw [rpow_def_of_pos hy, mul_assoc, ← exp_add]
  congr 2; ring

/-- `ϱ(y) = s f_X(s y) / f_Y(y)`. -/
noncomputable def rho (a ca b cb s y : ℝ) : ℝ := s * gd a ca (s * y) / gd b cb y

lemma rho_eq {a ca b cb s y : ℝ} (hcb : 0 < cb) (hs : 0 < s) (hy : 0 < y) :
    rho a ca b cb s y = s * ca / cb * exp ((a - 1) * log s) * exp ((a - b) * log y + (1 - s) * y) := by
  unfold rho
  rw [gd_exp (mul_pos hs hy), gd_exp hy, log_mul hs.ne' hy.ne']
  have e : exp ((a - 1) * (log s + log y) - s * y) = exp ((a - 1) * log s) *
      exp ((a - b) * log y + (1 - s) * y) * exp ((b - 1) * log y - y) := by
    rw [← exp_add, ← exp_add]; congr 1; ring
  rw [e]
  have := exp_pos ((b - 1) * log y - y)
  field_simp

section
variable {a ca b cb s : ℝ} {FX FY : ℝ → ℝ}

/-- Sign of `ϱ(Y) − ϱ(X)` vs. the log-mean. -/
lemma rho_sign (hca : 0 < ca) (hcb : 0 < cb) (hs : 0 < s) (hs1 : s < 1) {X Y : ℝ}
    (hY : 0 < Y) (hYX : Y < X) :
    ((X - Y) / (log X - log Y) < (b - a) / (1 - s) → 0 < rho a ca b cb s Y - rho a ca b cb s X) ∧
    ((b - a) / (1 - s) < (X - Y) / (log X - log Y) → rho a ca b cb s Y - rho a ca b cb s X < 0) := by
  have hX : 0 < X := lt_trans hY hYX
  have hd : 0 < log X - log Y := by have := log_lt_log hY hYX; linarith
  have h1s : 0 < 1 - s := by linarith
  rw [rho_eq hcb hs hX, rho_eq hcb hs hY]
  have hK : 0 < s * ca / cb * exp ((a - 1) * log s) := by positivity
  constructor
  · intro h
    rw [div_lt_div_iff₀ hd h1s] at h
    have : exp ((a - b) * log X + (1 - s) * X) < exp ((a - b) * log Y + (1 - s) * Y) :=
      exp_lt_exp.mpr (by nlinarith)
    have := mul_lt_mul_of_pos_left this hK
    linarith
  · intro h
    rw [div_lt_div_iff₀ h1s hd] at h
    have : exp ((a - b) * log Y + (1 - s) * Y) < exp ((a - b) * log X + (1 - s) * X) :=
      exp_lt_exp.mpr (by nlinarith)
    have := mul_lt_mul_of_pos_left this hK
    linarith

/-- The tail-pairing function. -/
noncomputable def Dfun (FX FY : ℝ → ℝ) (s t : ℝ) : ℝ :=
  1 - FX (s * Qf FY (1 / 2 + t)) - FX (s * Qf FY (1 / 2 - t))

lemma hasDerivAt_Qplus (hY : CDFHyp b cb FY) {t : ℝ} (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (fun s => Qf FY (1 / 2 + s)) (gd b cb (Qf FY (1 / 2 + t)))⁻¹ t := by
  have := (hasDerivAt_Q hY (r := 1 / 2 + t) (by linarith) (by linarith)).comp t
    ((hasDerivAt_id' t).const_add (1 / 2))
  exact this.congr_deriv (by ring)

lemma hasDerivAt_Qminus (hY : CDFHyp b cb FY) {t : ℝ} (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (fun s => Qf FY (1 / 2 - s)) (-(gd b cb (Qf FY (1 / 2 - t)))⁻¹) t := by
  have := (hasDerivAt_Q hY (r := 1 / 2 - t) (by linarith) (by linarith)).comp t
    ((hasDerivAt_id' t).const_sub (1 / 2))
  exact this.congr_deriv (by ring)

lemma hasDerivAt_D (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {t : ℝ}
    (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) :
    HasDerivAt (Dfun FX FY s)
      (rho a ca b cb s (Qf FY (1 / 2 - t)) - rho a ca b cb s (Qf FY (1 / 2 + t))) t := by
  have hXp := (Q_spec hY (r := 1 / 2 + t) (by linarith) (by linarith)).1
  have hYp := (Q_spec hY (r := 1 / 2 - t) (by linarith) (by linarith)).1
  have h1 := (hX.deriv _ (mul_pos hs hXp)).comp t ((hasDerivAt_Qplus hY ht0 ht1).const_mul s)
  have h2 := (hX.deriv _ (mul_pos hs hYp)).comp t ((hasDerivAt_Qminus hY ht0 ht1).const_mul s)
  have h : HasDerivAt (Dfun FX FY s) _ t := ((hasDerivAt_const t (1 : ℝ)).sub h1).sub h2
  refine h.congr_deriv ?_
  unfold rho
  have := gd_pos (b := b) hY.hc hXp
  have := gd_pos (b := b) hY.hc hYp
  field_simp
  ring

lemma continuousAt_D (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) {t : ℝ}
    (ht0 : -(1 / 2) < t) (ht1 : t < 1 / 2) : ContinuousAt (Dfun FX FY s) t :=
  (hasDerivAt_D hX hY hs ht0 ht1).continuousAt

lemma Q_tendsto_one (hF : CDFHyp b cb FY) : Tendsto (Qf FY) (𝓝[<] 1) atTop := by
  rw [tendsto_atTop]
  intro M
  have hM : 0 < max M 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
  filter_upwards [Ioo_mem_nhdsLT (hF.lt_one hM)] with r hr
  have hr0 : 0 < r := lt_trans (hF.pos hM) hr.1
  have h := Q_spec hF hr0 hr.2
  by_contra hc
  push Not at hc
  have h3 := hF.strictMono.monotoneOn h.1 (Set.mem_Ioi.mpr hM) (le_trans hc.le (le_max_left _ _))
  rw [h.2] at h3
  linarith [hr.1]

lemma Q_tendsto_zero (hF : CDFHyp b cb FY) : Tendsto (Qf FY) (𝓝[>] 0) (𝓝[>] 0) := by
  rw [tendsto_nhdsWithin_iff]
  refine ⟨?_, ?_⟩
  · rw [tendsto_order]
    refine ⟨fun a' ha' => ?_, fun a' ha' => ?_⟩
    · filter_upwards [Ioo_mem_nhdsGT (zero_lt_one' ℝ)] with r hr
      exact lt_trans ha' (Q_spec hF hr.1 hr.2).1
    · filter_upwards [Ioo_mem_nhdsGT (hF.pos ha')] with r hr
      have hr1 : r < 1 := lt_trans hr.2 (hF.lt_one ha')
      have h := Q_spec hF hr.1 hr1
      by_contra hc
      push Not at hc
      have h3 := hF.strictMono.monotoneOn (Set.mem_Ioi.mpr ha') h.1 hc
      rw [h.2] at h3
      linarith [hr.2]
  · filter_upwards [Ioo_mem_nhdsGT (zero_lt_one' ℝ)] with r hr
    exact (Q_spec hF hr.1 hr.2).1

lemma D_tendsto (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) :
    Tendsto (Dfun FX FY s) (𝓝[<] (1 / 2)) (𝓝 0) := by
  -- upper quantile → ∞
  have hp : Tendsto (fun t : ℝ => 1 / 2 + t) (𝓝[<] (1 / 2)) (𝓝[<] 1) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun t : ℝ => 1 / 2 + t) (𝓝 (1 / 2)) (𝓝 (1 / 2 + 1 / 2)) :=
        tendsto_const_nhds.add tendsto_id
      norm_num at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with t (ht : t < 1 / 2)
      change 1 / 2 + t < 1; linarith
  have hm : Tendsto (fun t : ℝ => 1 / 2 - t) (𝓝[<] (1 / 2)) (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun t : ℝ => 1 / 2 - t) (𝓝 (1 / 2)) (𝓝 (1 / 2 - 1 / 2)) :=
        tendsto_const_nhds.sub tendsto_id
      norm_num at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with t (ht : t < 1 / 2)
      change 0 < 1 / 2 - t; linarith
  have hsm : Tendsto (fun y : ℝ => s * y) (𝓝[>] 0) (𝓝[>] 0) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨?_, ?_⟩
    · have : Tendsto (fun y : ℝ => s * y) (𝓝 0) (𝓝 (s * 0)) := tendsto_const_nhds.mul tendsto_id
      rw [mul_zero] at this
      exact this.mono_left nhdsWithin_le_nhds
    · filter_upwards [self_mem_nhdsWithin] with y (hy : 0 < y)
      exact mul_pos hs hy
  have hu := hX.limTop.comp ((Q_tendsto_one hY).comp hp |>.const_mul_atTop hs)
  have hl := hX.lim0.comp (hsm.comp ((Q_tendsto_zero hY).comp hm))
  have := (tendsto_const_nhds (x := (1 : ℝ))).sub hu |>.sub hl
  norm_num at this
  exact this

/-- **Sign of the pairing function.** `D > 0` on `(0, ½)`. -/
theorem D_pos (hX : CDFHyp a ca FX) (hY : CDFHyp b cb FY) (hs : 0 < s) (hs1 : s < 1)
    (hmed : FX (s * Qf FY (1 / 2)) = 1 / 2) : ∀ t ∈ Ioo 0 (1 / 2 : ℝ), 0 < Dfun FX FY s t := by
  refine pos_of_single_crossing (D' := fun t => rho a ca b cb s (Qf FY (1 / 2 - t)) -
      rho a ca b cb s (Qf FY (1 / 2 + t))) (ℓ := ellf FY) (q := (b - a) / (1 - s))
    ?_ ?_ (ell_strictMono hY) ?_ ?_ ?_ (D_tendsto hX hY hs)
  · intro t ht
    exact (continuousAt_D hX hY hs (by linarith [ht.1]) ht.2).continuousWithinAt
  · intro t ht
    exact hasDerivAt_D hX hY hs (by linarith [ht.1]) ht.2
  · intro t ht h
    obtain ⟨hY0, hYX, -⟩ := quantile_pair hY ht.1 ht.2
    exact (rho_sign hX.hc hY.hc hs hs1 hY0 hYX).1 h
  · intro t ht h
    obtain ⟨hY0, hYX, -⟩ := quantile_pair hY ht.1 ht.2
    exact (rho_sign hX.hc hY.hc hs hs1 hY0 hYX).2 h
  · unfold Dfun
    norm_num
    rw [hmed]; norm_num

end

end MedianBounds


==> anc/lean/MedianBounds/WHEdge.lean <==
import MedianBounds.KermanWH

/-!
# The Wilson–Hilferty bound on the edges through shape 1

On the edge `β = 1` the beta median is `ν_B(α,1) = 2^{-1/α}`, and with `u = 1/α` the comparison
`ν_B2(α,1)` vs `ν_B(α,1)` is the comparison of `2^u` with `R(u) = 1 + (512/729)·u/(1 − u/9)³`
(`whR`).  Let `D(u) = log R(u) − u log 2` (`whD`).  Then `D″` has the sign of `−P(u)` with
`P(u) = 2106 − 468u − 1024u² − 108u³ + 6u⁴`, which is strictly decreasing on `[0, 9]` with one root
`u* ∈ (1.1, 1.2)`.  So `D` is strictly concave on `[0, u*]` and strictly convex on `[u*, 9)`, with
`D(0) = D(1) = 0`, `D(2) < 0 < D(5/2)`.

* `whD_signs` — `D < 0` on `(1, u₁)`, `D > 0` on `(u₁, 9)`, for a unique `u₁ ∈ (2, 5/2)`;
* `thm_nuB2_edge_one` — there is `α₀ ∈ (2/5, 1/2)` with `ν_B2(α₀,1) = ν_B(α₀,1)`,
  `ν_B(α,1) < ν_B2(α,1)` for `α₀ < α < 1`, and `ν_B2(α,1) < ν_B(α,1)` for `1/9 < α < α₀`.
  (Numerically `α₀ ≈ 0.4076`.)  With `thm_nuB2_bound_one` (the edge `α = 1`), this settles
  the Wilson–Hilferty comparison on both edges through shape 1.
-/

namespace MedianBounds
open Real Set Filter Topology

/-- `P(u) = 2106 − 468u − 1024u² − 108u³ + 6u⁴`. -/
noncomputable def whP (u : ℝ) : ℝ := 2106 - 468 * u - 1024 * u ^ 2 - 108 * u ^ 3 + 6 * u ^ 4

/-- `D(u) = log R(u) − u log 2`. -/
noncomputable def whD (u : ℝ) : ℝ := log (whR u) - u * log 2

noncomputable def whR1 (u : ℝ) : ℝ := 512 / 729 * (1 + 2 * u / 9) / (1 - u / 9) ^ 4
noncomputable def whR2 (u : ℝ) : ℝ := 512 / 729 * (2 / 3 + 2 * u / 27) / (1 - u / 9) ^ 5

lemma whR_pos {u : ℝ} (h0 : 0 ≤ u) (h9 : u < 9) : 0 < whR u := by
  have : 0 < 1 - u / 9 := by linarith
  unfold whR; have : 0 ≤ 512 / 729 * u / (1 - u / 9) ^ 3 := by positivity
  linarith

lemma hasDerivAt_whR {u : ℝ} (h9 : u < 9) : HasDerivAt whR (whR1 u) u := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have h := (((hasDerivAt_id u).const_mul (512 / 729 : ℝ)).div
    (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 3)
    (by simp; positivity)).const_add 1
  convert h using 1
  · funext y; simp only [whR, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]
  · simp only [whR1, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring

lemma hasDerivAt_whR1 {u : ℝ} (h9 : u < 9) : HasDerivAt whR1 (whR2 u) u := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have h := (((hasDerivAt_id u).const_mul (2 / 9)).const_add 1 |>.const_mul (512 / 729 : ℝ)).div
    (((hasDerivAt_const u (1 : ℝ)).sub ((hasDerivAt_id u).div_const 9)).pow 4)
    (by simp; positivity)
  convert h using 1
  · funext y; simp only [whR1, id, Pi.div_apply, Pi.pow_apply, Pi.sub_apply]; ring_nf
  · simp only [whR2, id, Pi.pow_apply, Pi.sub_apply]; field_simp; ring

lemma hasDerivAt_whD {u : ℝ} (h0 : 0 ≤ u) (h9 : u < 9) :
    HasDerivAt whD (whR1 u / whR u - log 2) u := by
  have h := ((hasDerivAt_whR h9).log (whR_pos h0 h9).ne').sub
    ((hasDerivAt_id u).mul_const (log 2))
  convert h using 1
  · funext y; simp only [whD, Pi.sub_apply, id]
  · simp only [one_mul]

lemma whR_identity {u : ℝ} (h9 : u < 9) :
    whR2 u * whR u - whR1 u * whR1 u = -(512 / 729 * (whP u / 59049)) / (1 - u / 9) ^ 8 := by
  have hwu : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hwu.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  simp only [whR1, whR2, whR, whP]
  field_simp
  ring

lemma deriv2_whD {u : ℝ} (h0 : 0 < u) (h9 : u < 9) :
    deriv^[2] whD u = -(512 / 729 * (whP u / 59049)) / (1 - u / 9) ^ 8 / whR u ^ 2 := by
  have heq : deriv whD =ᶠ[𝓝 u] fun v => whR1 v / whR v - log 2 := by
    filter_upwards [Ioo_mem_nhds h0 h9] with y hy
    exact (hasDerivAt_whD hy.1.le hy.2).deriv
  have hd : HasDerivAt (fun v => whR1 v / whR v - log 2)
      ((whR2 u * whR u - whR1 u * whR1 u) / whR u ^ 2) u :=
    ((hasDerivAt_whR1 h9).div (hasDerivAt_whR h9) (whR_pos h0.le h9).ne').sub_const (log 2)
  change deriv (deriv whD) u = _
  rw [heq.deriv_eq, hd.deriv, whR_identity h9]

lemma whP_strictAnti : StrictAntiOn whP (Icc 0 9) := by
  intro x hx y hy hxy
  obtain ⟨hx0, hx9⟩ := hx
  obtain ⟨hy0, hy9⟩ := hy
  have e : whP x - whP y = (y - x) * (468 + 1024 * (x + y) + 108 * (x ^ 2 + x * y + y ^ 2)
      - 6 * (x + y) * (x ^ 2 + y ^ 2)) := by unfold whP; ring
  have hq : 0 < 468 + 1024 * (x + y) + 108 * (x ^ 2 + x * y + y ^ 2)
      - 6 * (x + y) * (x ^ 2 + y ^ 2) := by
    nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ 18 - x - y)
      (by positivity : (0 : ℝ) ≤ x ^ 2 + y ^ 2), mul_nonneg hx0 hy0]
  have : 0 < whP x - whP y := by rw [e]; exact mul_pos (by linarith) hq
  linarith

lemma strictConcave_three {s : Set ℝ} {f : ℝ → ℝ} (h : StrictConcaveOn ℝ s f) {x y z : ℝ}
    (hx : x ∈ s) (hz : z ∈ s) (hxy : x < y) (hyz : y < z) :
    (z - y) / (z - x) * f x + (y - x) / (z - x) * f z < f y := by
  have hzx : 0 < z - x := by linarith
  have := h.2 hx hz (ne_of_lt (hxy.trans hyz))
    (div_pos (by linarith : 0 < z - y) hzx) (div_pos (by linarith : 0 < y - x) hzx)
    (by field_simp; ring)
  have e : (z - y) / (z - x) * x + (y - x) / (z - x) * z = y := by field_simp; ring
  simp only [smul_eq_mul] at this
  rwa [e] at this

lemma strictConvex_three {s : Set ℝ} {f : ℝ → ℝ} (h : StrictConvexOn ℝ s f) {x y z : ℝ}
    (hx : x ∈ s) (hz : z ∈ s) (hxy : x < y) (hyz : y < z) :
    f y < (z - y) / (z - x) * f x + (y - x) / (z - x) * f z := by
  have hzx : 0 < z - x := by linarith
  have := h.2 hx hz (ne_of_lt (hxy.trans hyz))
    (div_pos (by linarith : 0 < z - y) hzx) (div_pos (by linarith : 0 < y - x) hzx)
    (by field_simp; ring)
  have e : (z - y) / (z - x) * x + (y - x) / (z - x) * z = y := by field_simp; ring
  simp only [smul_eq_mul] at this
  rwa [e] at this

/-- The sign pattern of `D` on `(1, 9)`:  one zero `u₁ ∈ (2, 5/2)`, negative before, positive after. -/
lemma whD_signs : ∃ u₁ : ℝ, 2 < u₁ ∧ u₁ < 5 / 2 ∧ whD u₁ = 0 ∧
    (∀ u, 1 < u → u < u₁ → whD u < 0) ∧ (∀ u, u₁ < u → u < 9 → 0 < whD u) := by
  -- the inflection point u* of D:  the root of P in [1.1, 1.2]
  have hPcont : Continuous whP := by unfold whP; fun_prop
  obtain ⟨us, ⟨hus1, hus2⟩, hPus⟩ : ∃ us ∈ Icc (11 / 10 : ℝ) (6 / 5), whP us = 0 :=
    intermediate_value_Icc' (by norm_num) hPcont.continuousOn
      ⟨by unfold whP; norm_num, by unfold whP; norm_num⟩
  have hPpos : ∀ u, 0 ≤ u → u < us → 0 < whP u := fun u h0 h =>
    hPus ▸ whP_strictAnti ⟨h0, by linarith⟩ ⟨by linarith, by linarith⟩ h
  have hPneg : ∀ u, us < u → u ≤ 9 → whP u < 0 := fun u h h9 =>
    hPus ▸ whP_strictAnti ⟨by linarith, by linarith⟩ ⟨by linarith, h9⟩ h
  have hcontD : ∀ u, 0 ≤ u → u < 9 → ContinuousAt whD u := fun u h0 h9 =>
    (hasDerivAt_whD h0 h9).continuousAt
  have hconc : StrictConcaveOn ℝ (Icc 0 us) whD := by
    apply strictConcaveOn_of_deriv2_neg (convex_Icc 0 us)
    · exact fun x hx => (hcontD x hx.1 (by linarith [hx.2])).continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [deriv2_whD hx.1 (by linarith [hx.2])]
      have hw : 0 < 1 - x / 9 := by linarith [hx.2]
      have := hPpos x hx.1.le hx.2
      have := whR_pos hx.1.le (by linarith [hx.2])
      apply div_neg_of_neg_of_pos _ (by positivity)
      apply div_neg_of_neg_of_pos _ (by positivity)
      have : 0 < 512 / 729 * (whP x / 59049) := by positivity
      linarith
  have hconv : StrictConvexOn ℝ (Ico us 9) whD := by
    apply strictConvexOn_of_deriv2_pos (convex_Ico us 9)
    · exact fun x hx => (hcontD x (by linarith [hx.1]) hx.2).continuousWithinAt
    · intro x hx
      rw [interior_Ico] at hx
      rw [deriv2_whD (by linarith [hx.1]) hx.2]
      have hw : 0 < 1 - x / 9 := by linarith [hx.2]
      have hP := hPneg x hx.1 hx.2.le
      have := whR_pos (by linarith [hx.1]) hx.2
      apply div_pos _ (by positivity)
      apply div_pos _ (by positivity)
      nlinarith
  have hD0 : whD 0 = 0 := by simp [whD, whR]
  have hD1 : whD 1 = 0 := by simp only [whD, whR]; norm_num
  have hlog4 : 2 * log 2 = log 4 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, log_pow]; push_cast; ring
  have hlog32 : 5 * log 2 = log 32 := by
    rw [show (32 : ℝ) = 2 ^ 5 by norm_num, log_pow]; push_cast; ring
  have hD2 : whD 2 < 0 := by
    have : whR 2 = 1367 / 343 := by unfold whR; norm_num
    simp only [whD, this]
    have := log_lt_log (by norm_num : (0 : ℝ) < 1367 / 343) (by norm_num : (1367 / 343 : ℝ) < 4)
    linarith
  have hD52 : 0 < whD (5 / 2) := by
    have e : whR (5 / 2) = 12437 / 2197 := by unfold whR; norm_num
    simp only [whD, e]
    have := log_lt_log (by norm_num : (0 : ℝ) < 32)
      (by norm_num : (32 : ℝ) < (12437 / 2197) ^ 2)
    rw [log_pow] at this
    push_cast at this
    linarith
  -- D(u*) < 0 and D < 0 on (1, u*]
  have hneg1 : ∀ u, 1 < u → u ≤ us → whD u < 0 := by
    intro u hu hus
    have := strictConcave_three hconc (x := 0) (y := 1) (z := u) ⟨le_rfl, by linarith⟩
      ⟨by linarith, hus⟩ one_pos hu
    rw [hD0, hD1, mul_zero, zero_add, sub_zero, sub_zero] at this
    have hu0 : 0 < u := by linarith
    have : whD u / u < 0 := by
      have e : (1 - 0) / u * whD u = whD u / u := by ring
      linarith [e]
    exact (div_neg_iff.mp this).resolve_left (fun h => absurd h.2 (not_lt.mpr hu0.le)) |>.1
  have hDus : whD us < 0 := hneg1 us (by linarith) le_rfl
  -- the zero u₁ ∈ (2, 5/2)
  obtain ⟨u₁, ⟨h21, h22⟩, hDu1⟩ : ∃ u₁ ∈ Icc (2 : ℝ) (5 / 2), whD u₁ = 0 :=
    intermediate_value_Icc (by norm_num)
      (fun x hx => (hcontD x (by linarith [hx.1]) (by linarith [hx.2])).continuousWithinAt)
      ⟨hD2.le, hD52.le⟩
  have h2u : 2 < u₁ := lt_of_le_of_ne h21 (fun h => by rw [← h] at hDu1; linarith)
  have hu52 : u₁ < 5 / 2 := lt_of_le_of_ne h22 (fun h => by rw [h] at hDu1; linarith)
  refine ⟨u₁, h2u, hu52, hDu1, ?_, ?_⟩
  · intro u hu hu1
    rcases le_or_gt u us with h | h
    · exact hneg1 u hu h
    · have := strictConvex_three hconv (x := us) (y := u) (z := u₁) ⟨le_rfl, by linarith⟩
        ⟨by linarith, by linarith⟩ h hu1
      rw [hDu1, mul_zero, add_zero] at this
      have : 0 < (u₁ - u) / (u₁ - us) := div_pos (by linarith) (by linarith)
      nlinarith
  · intro u hu hu9
    have := strictConvex_three hconv (x := us) (y := u₁) (z := u) ⟨le_rfl, by linarith⟩
      ⟨by linarith, hu9⟩ (by linarith) hu
    rw [hDu1] at this
    have hA : 0 < (u - u₁) / (u - us) := div_pos (by linarith) (by linarith)
    have hB : 0 < (u₁ - us) / (u - us) := div_pos (by linarith) (by linarith)
    nlinarith

/-- `ν_B2(α,1) − ν_B(α,1)` has the sign of `2^{1/α} − R(1/α)`, for `α > 1/9`. -/
lemma nuB2_sub_nuB_edge {α : ℝ} (hα : 1 / 9 < α) :
    ∃ k : ℝ, 0 < k ∧ nuB2 α 1 - nuB α 1 = k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) := by
  have hα0 : 0 < α := by linarith
  set u := 1 / α with hu
  have hu0 : 0 < u := by positivity
  have hu9 : u < 9 := by rw [hu, div_lt_iff₀ hα0]; linarith
  obtain ⟨hq0, hq1, -, hinv⟩ := half_rpow_facts hα0
  set q := (1 / 2 : ℝ) ^ (1 / α) with hq
  have hw : 0 < 1 - u / 9 := by linarith
  have hne : 1 - u / 9 ≠ 0 := hw.ne'
  have hne' : (9 : ℝ) - u ≠ 0 := by linarith
  have hune : u ≠ 0 := hu0.ne'
  have hG1 : nuGamma2 1 = 512 / 729 := by unfold nuGamma2; norm_num
  have hG : nuGamma2 α = (1 - u / 9) ^ 3 / u := by unfold nuGamma2; rw [hu]; field_simp
  have hGpos : 0 < nuGamma2 α := by rw [hG]; positivity
  have hGR : nuGamma2 α * (whR u - 1) = 512 / 729 := by
    rw [hG]; unfold whR; field_simp; ring
  refine ⟨q * nuGamma2 α / (nuGamma2 α + 512 / 729), by positivity, ?_⟩
  rw [nuB_one_right hα0, ← hq]
  unfold nuB2
  rw [hG1, hinv]
  have hqne : q ≠ 0 := hq0.ne'
  have hs : nuGamma2 α + 512 / 729 ≠ 0 := by positivity
  have hRne : whR u ≠ 0 := (whR_pos hu0.le hu9).ne'
  have hGne : nuGamma2 α ≠ 0 := hGpos.ne'
  rw [← hGR]
  field_simp
  linear_combination q * (mul_inv_cancel₀ hRne)

/-- **Wilson–Hilferty on the edge `β = 1`.** There is `α₀ ∈ (2/5, 1/2)` (numerically `0.4076`)
such that `ν_B2(α,1) > ν_B(α,1)` for `α₀ < α < 1`, `ν_B2(α,1) < ν_B(α,1)` for `1/9 < α < α₀`,
and they are equal at `α₀`. -/
theorem thm_nuB2_edge_one :
    ∃ α₀ : ℝ, 2 / 5 < α₀ ∧ α₀ < 1 / 2 ∧ nuB2 α₀ 1 = nuB α₀ 1 ∧
      (∀ α, α₀ < α → α < 1 → nuB α 1 < nuB2 α 1) ∧
      (∀ α, 1 / 9 < α → α < α₀ → nuB2 α 1 < nuB α 1) := by
  obtain ⟨u₁, h2, h52, hD0, hneg, hpos⟩ := whD_signs
  have hu₁ : 0 < u₁ := by linarith
  -- D < 0 ↔ R < 2^u, D > 0 ↔ 2^u < R, D = 0 ↔ equal
  have hexp : ∀ u : ℝ, (2 : ℝ) ^ u = exp (u * log 2) := fun u => by
    rw [rpow_def_of_pos (by norm_num : (0 : ℝ) < 2), mul_comm]
  have key : ∀ u, 0 < u → u < 9 →
      (whD u < 0 → whR u < 2 ^ u) ∧ (0 < whD u → 2 ^ u < whR u) ∧ (whD u = 0 → 2 ^ u = whR u) := by
    intro u h0 h9
    have hR := whR_pos h0.le h9
    rw [hexp, ← exp_log hR]
    unfold whD
    refine ⟨fun h => exp_lt_exp.mpr (by linarith), fun h => exp_lt_exp.mpr (by linarith),
      fun h => by congr 1; linarith⟩
  have conv : ∀ α : ℝ, 1 / 9 < α → 1 / α < 9 := fun α hα => by
    rw [div_lt_iff₀ (by linarith)]; linarith
  refine ⟨1 / u₁, ?_, ?_, ?_, ?_, ?_⟩
  · rw [lt_div_iff₀ hu₁]; linarith
  · rw [div_lt_iff₀ hu₁]; linarith
  · have hα : 1 / 9 < 1 / u₁ := by rw [lt_div_iff₀ hu₁]; linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα
    rw [one_div_one_div] at e
    have := (key u₁ hu₁ (by linarith)).2.2 hD0
    rw [this, sub_self, mul_zero] at e
    linarith
  · intro α hα hα1
    have hα0 : 0 < α := lt_trans (by positivity) hα
    have h9u : (1 : ℝ) / 9 < 1 / u₁ := by rw [lt_div_iff₀ hu₁]; linarith
    have hα9 : (1 : ℝ) / 9 < α := by linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα9
    have hu1 : 1 < 1 / α := by rw [lt_div_iff₀ hα0]; linarith
    have hu2 : 1 / α < u₁ := by rw [div_lt_iff₀ hα0]; rw [div_lt_iff₀ hu₁] at hα; linarith
    have := (key (1 / α) (by positivity) (by linarith)).1 (hneg _ hu1 hu2)
    have : 0 < k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) := mul_pos hk (by linarith)
    linarith
  · intro α hα9 hα
    have hα0 : 0 < α := by linarith
    obtain ⟨k, hk, e⟩ := nuB2_sub_nuB_edge hα9
    have hu2 : u₁ < 1 / α := by rw [lt_div_iff₀ hα0]; rw [lt_div_iff₀ hu₁] at hα; linarith
    have := (key (1 / α) (by positivity) (conv α hα9)).2.1 (hpos _ hu2 (conv α hα9))
    have : k * ((2 : ℝ) ^ (1 / α) - whR (1 / α)) < 0 := mul_neg_of_pos_of_neg hk (by linarith)
    linarith

/-- **Conjecture (Wilson–Hilferty upper bound).** `ν_B(α,β) < ν_B2(α,β)` for `1 ≤ α < β`.
Stated only, not assumed anywhere:  numerically it holds for all `β > α` once `α ≳ 0.615`.
Proved here on the edge `α = 1` (`thm_nuB2_bound_one_strict`). -/
def NuB2Conjecture : Prop := ∀ α β : ℝ, 1 ≤ α → α < β → nuB α β < nuB2 α β

end MedianBounds


==> anc/lean/README.md <==
# Median theorems in Lean 4 + Mathlib

Formal proofs of results on the medians of the Beta and Gamma distributions,
from R. F. Lyon, "On the Median of the Beta Distribution in Relation to the Median
of the Gamma Distribution".

All results are in namespace `MedianBounds`.  Medians are hypotheses of the form
`cdf μ m = 1 / 2`, with `μ` Mathlib's own `gammaMeasure α 1` or `betaMeasure α β`.
Every proved result depends only on Lean's standard axioms
(`propext`, `Classical.choice`, `Quot.sound`).  There is exactly one `sorry`:
`conj_median_ratio_triangle`, the conjectured inequality from which the ν_B4 conjecture
`thm_nuB4_bound` is derived (see below).

| Lean name | Statement |
|---|---|
| `thm_nuB0_asymptote` | ν_B0(α,β)/ν_B(α,β) → 1 as β → ∞ |
| `thm_nuB0_bound_le` | ν_B0(α,β) ≤ ν_B(α,β) for 0 < α ≤ β |
| `thm_nuB0_bound` | strict inequality for 0 < α < β (`_exists`:  with the medians shown to exist) |
| `thm_nuB0_bound_eq` | equality at α = β |
| `lem_special` | if g(α)/(g(α)+g(β)) is always the Beta median, then g(α)/g(1) = 1/(2^(1/α) − 1) |
| `thm_no_g` | no g gives ν_B = g(α)/(g(α)+g(β)) for all 0 < α < β |
| `thm_nuGamma4_upper` | ν_Γ(α) < log 2/(2^(1/α) − 1) for 0 < α < 1 |
| `thm_nuGamma4_lower` | log 2/(2^(1/α) − 1) < ν_Γ(α) for α > 1 |
| `thm_nuB_symm`, `thm_nuB_equal` | ν_B(β,α) = 1 − ν_B(α,β); ν_B(α,α) = 1/2 |
| `lem_logmean` | the log-mean of symmetric Gamma(β) quantiles is strictly increasing |
| `lem_Lambda` | Λ(d) > dΛ′(d); Λ(d)/d strictly decreasing to 0 |
| `lem_nuB_lt_mean` | ν_B(α,β) < α/(α+β) for 0 < α < β |
| `lem_logit_tail` | W = logit X, X ~ Beta(α,β), α < β, median m:  P(W ≤ m − t) > P(W > m + t) for all t > 0 |
| `lem_nuB_gt_digamma` | e^ψ₀(α)/(e^ψ₀(α) + e^ψ₀(β)) < ν_B(α,β) for 0 < α < β (the lower half of the logit bracket) |
| `integral_logit` | E[log(X/(1−X))] = ψ₀(α) − ψ₀(β) for X ~ Beta(α,β) |
| `hasDerivAt_logGamma` | the series ψ₀ is the derivative of log Γ on (0, ∞) |
| `lem_nuB4_lt_nuB_of_rho` | ν_B4(α,β) < ν_B(α,β) for α < β whenever ν_Γ4(α)/ν_Γ(α) ≤ ν_Γ4(β)/ν_Γ(β) |
| `nuB4_lt_nuB1_of_large` | ν_B4(α,β) < ν_B1(α,β) for x₁ ≤ α < β, x₁ = (log 2)²/(3 log 2 − 2) ≈ 6.048 |
| `thm_nuB4_large` | ν_B4 < ν_B1 < ν_B for x₁ ≤ α < β, **given `BergPedersen`** |
| `thm_nuB4_bound_large` | the ν_B4 conjecture's sign pattern when α, β ≥ x₁, **given `BergPedersen`** |
| `nuB4_conjecture_of_triangleAtOne` | the ν_B4 conjecture follows from the triangle inequality at triples containing 1 |
| `triangleAtOne_of_nuB4_conjecture` | and conversely (so the two are equivalent) |
| `triangle_of_pivotMonotone` | monotone pivot ratio z ↦ m(u₂,z)/m(u₁,z) ⇒ triangle inequality |
| `thm_nuB1_bound` | ν_B1 = (α−1/3)/(α+β−2/3) ≤ ν_B for 0 < α ≤ β, α+β > 2/3 (strict for α < β:  `_strict`), **given `BergPedersen`**; the paper states the case 1/3 < α ≤ β |
| `lem_kerman_ratio` | (x − 1/3)/ν_Γ(x) is strictly increasing on x > 1/3, **given `BergPedersen`** |
| `thm_nuB2_edge_one` | edge β = 1:  there is α₀ ∈ (2/5, 1/2) (≈ 0.4076) with ν_B(α,1) < ν_B2(α,1) for α₀ < α < 1, the reverse for 1/9 < α < α₀, equality at α₀ |
| `thm_nuB2_bound_one` | ν_B(1,β) ≤ ν_B2(1,β) for β ≥ 1, ν_B2 the Wilson–Hilferty ratio form (strict for β > 1:  `_strict`) |
| `thm_nuB5_bound` | ν_B5 = (α B(α,β)/2)^(1/α) < ν_B for β > 1, > ν_B for β < 1, = at β = 1 |
| `lem_logconc_taylor` | Taylor bounds for ℓ(α) = log M_β(α):  ℓ(0) + ℓ′(0)α + ½ℓ″(0)α² < ℓ(α) < ℓ(0) + ℓ′(0)α for α, β > 0, with ℓ(0) = −γ − ψ₀(β+1), ℓ′(0) = π²/12 − ψ₁(β+1)/2, ½ℓ″(0) = (ψ₂(1) − ψ₂(β+1))/6 |
| `thm_lowasym_M` | M_β(α) = (Γ(α+1)Γ(β+1)/Γ(α+β+1))^(1/α) → exp(−γ − ψ₀(β+1)) as α → 0⁺ |
| `abs_log_nuB5_sub_log_nuB_le` | sandwich:  \|log(ν_B5/ν_B)\| ≤ \|β−1\| (−log(1−ν_B))/α for α, β > 0 |
| `thm_lowasym_ratio` | (ν_B/ν_B5 − 1)/αⁿ → 0 as α → 0⁺, for every n (faster than any power) |
| `thm_lowasym_median` | 2^(1/α) ν_B(α,β) → exp(−γ − ψ₀(β)) as α → 0⁺ |
| `thm_lowbounds_a`, `thm_nuB6_bound` | ν_B6 < ν_B5 for all α, β > 0; hence ν_B6 < ν_B for β > 1 |
| `thm_lowbounds_b`, `thm_nuB7_bound` | ν_B5 < ν_B7 for all α, β > 0; hence ν_B < ν_B7 for 0 < β < 1 |
| `dig_bounds`, `psi1_lt_trigU`, `trigL_lt_psi1`, `tetL_lt_s3` | the polygamma bounds used, at w = β + 2 (ψ₀) or x ≥ 1 (ψ₁, ψ₂) |
| `lem_wh_margin` | `LamL α β + Δ/(72α²) < log(ν_Γ2(α)/ν_Γ2(β))` for 1 ≤ α < β (see the large-shape section below) |
| `nuB2Conjecture_of_uniformRemainder` | `UniformRemainderConjecture → NuB2Conjecture` |
| `thm_nuB4_bound` | **conditional**:  sign(ν_B4 − ν_B) = sign((α−1)(β−1)(α−β)), from `conj_median_ratio_triangle` |

## Published facts used as hypotheses

`BergPedersen` (in `KermanWH.lean`) packages two theorems of C. Berg and H. L. Pedersen,
"The Chen–Rubin conjecture in a continuous setting" (2006):  ν_Γ(x) − x is nonincreasing
(they prove 0 < ν_Γ′(x) < 1), and ν_Γ(x) > x − 1/3 (from that and ν_Γ(x) − x → −1/3).
They are not formalized here; `thm_nuB1_bound` takes them as an explicit hypothesis, so its
axiom list stays standard.

## The Wilson–Hilferty conjecture

`NuB2Conjecture` (ν_B < ν_B2 for 1 ≤ α < β) is stated as a `def` but is neither assumed nor
`sorry`'d.  Its edges α = 1 and β = 1 are proved (`thm_nuB2_bound_one`, `thm_nuB2_edge_one`), and
`nuB2Conjecture_of_uniformRemainder` proves that it follows from `UniformRemainderConjecture`,
a bound on the remainder of the large-shape expansion (see below).

## The ν_B4 conjecture and its one `sorry`

With m(x,y) = ν_B(x,y)/(1 − ν_B(x,y)) (the median of X_x/X_y for independent
X_x ~ Gamma(x), X_y ~ Gamma(y)), the conjecture
sign(ν_B4(α,β) − ν_B(α,β)) = sign((α−1)(β−1)(α−β)), with ν_B4 = g(α)/(g(α)+g(β)) and
g(α) = 1/(2^(1/α) − 1), is proved equivalent to

    m(x,z) < m(x,y) · m(y,z)   for 0 < x < y < z with 1 ∈ {x, y, z}.

`conj_median_ratio_triangle` states this for all 0 < x < y < z and is left as `sorry`;
`thm_nuB4_bound` is derived from it.  `#print axioms MedianBounds.thm_nuB4_bound` lists
`sorryAx`; every other result is sorry-free.

Primed versions (e.g. `thm_nuB0_bound_le'`) state the same results with the median functions
`nuGamma α`, `nuB α β`, `nuB0 α β`, `nuGamma4 α` defined in `Medians.lean`.

## Checking

The toolchain is pinned in `lean-toolchain` (`leanprover/lean4:v4.35.0-rc3`, with the matching Mathlib).

    # from inside this folder (the one containing lakefile.toml):
    lake exe cache get      # once: downloads prebuilt Mathlib
    lake build

The build ends by printing the axioms each result depends on.

## Files (dependency order)

| File | Content |
|---|---|
| `LambdaSeries.lean` | power series of G(d); G < 0 |
| `Lambda.lean` | Λ = log(a/b), Λ′ = N/M, Λ > dΛ′, Λ/d decreasing to 0 |
| `LogMeanStar.lean` | S′(δ) = f(y_c)(Λ − δΛ′)/b, S < 1, inequality (★) |
| `Quantile.lean` | quantile function; ℓ(t) strictly increasing |
| `TailPairing.lean` | sign of D′, single crossing, D > 0 |
| `PairingIntegral.lean` | P(X ≤ sY) = ½ − ∫₀^½ D < ½; also ν_Γ(α) < ν_Γ(β) |
| `GammaCDF.lean` | Mathlib's Gamma CDF satisfies the hypotheses above |
| `BetaLink.lean` | P(X ≤ sY) equals the Beta CDF at s/(1+s) |
| `NuB0Bound.lean` | `thm_nuB0_bound` |
| `NuGamma4Bound.lean` | `thm_nuGamma4_upper`, `thm_nuGamma4_lower` (corollaries with one shape parameter = 1) |
| `BetaFacts.lean` | Beta CDF: 0 below 0, 1 above 1, strictly increasing, reflection symmetry; closed forms for Beta(α,1), Beta(1,α), Beta(1/2,2) |
| `NuB0BoundEq.lean` | `thm_nuB0_bound_le`, `thm_nuB0_bound_eq` |
| `Medians.lean` | median functions `nuGamma`, `nuB`, `nuB0`, `nuGamma4`; primed restatements |
| `GammaTails.lean` | Chernoff tail bounds for Gamma(β) |
| `Asymptote.lean` | `thm_nuB0_asymptote` |
| `RatioForm.lean` | `lem_special`, `thm_no_g` |
| `PaperLemmas.lean` | `lem_logmean`, `lem_Lambda` |
| `NuB4Conjecture.lean` | ν_B4, median ratio m, reduction of the ν_B4 conjecture to the triangle inequality (the one `sorry`) |
| `LogitBracket.lean` | `lem_nuB_lt_mean`, `lem_logit_tail` |
| `KermanWH.lean` | ν_B1, ν_Γ2, ν_B2; `lem_kerman_ratio`, `thm_nuB1_bound` (given `BergPedersen`), `thm_nuB2_bound_one` |
| `LowAlpha.lean` | ν_B5; `thm_nuB5_bound` |
| `WHEdge.lean` | `thm_nuB2_edge_one`; the stated (unproved) `NuB2Conjecture` |
| `LargeShape.lean` | `UniformRemainderConjecture` (stated), `lem_wh_margin`, `nuB2Conjecture_of_uniformRemainder` |
| `NuB4Large.lean` | `nuB4_lt_nuB1_of_large`, `thm_nuB4_large`, `thm_nuB4_bound_large` (the ν_B4 conjecture for α, β ≥ x₁ ≈ 6.048) |
| `Polygamma.lean` | ψ₀, ψ₁, ψ₂ and ζ(3) by their series; telescoping; Alzer-type bounds `dig_bounds`, `psi1_lt_trigU`, `trigL_lt_psi1`, `tetL_lt_s3` |
| `LogitMean.lean` | ψ₀ = (log Γ)′; E[log X], E[log(1−X)] by differentiating the beta integral; `integral_logit`; the layer-cake step; `lem_nuB_gt_digamma` |
| `LowAsym.lean` | Theorem `thm:lowasym`: 2^(1/α)ν_B5 limit, the sandwich, `thm_lowasym_ratio`, `thm_lowasym_median` |
| `LowBounds.lean` | Euler's product for log F; termwise Taylor bounds; `lem_logconc_taylor`, `thm_lowasym_M`, ν_B6, ν_B7, `thm_lowbounds_a`, `thm_lowbounds_b` |

## Low-α bounds (`Polygamma.lean`, `LowBounds.lean`)

Mathlib has the complex digamma function but not the real polygamma series or their asymptotic
bounds, so the polygamma functions are defined here by their standard series:
ψ₀(x) = −γ + Σₘ (1/(m+1) − 1/(m+x)), ψ₁(x) = Σⱼ 1/(x+j)², ψ₂(x) = −2 Σⱼ 1/(x+j)³,
ζ(3) = Σₙ 1/n³.  The proof does not differentiate log Γ. Euler's limit formula for Γ
(`BohrMollerup.tendsto_log_gamma`) gives log F(α,β) = Σₘ fₘ(α) with
fₘ(α) = log(a+β+α) − log(a+α) − log(a+β) + log a, a = m + 1.  Each fₘ has a positive fourth
derivative, so it lies above its cubic and below its quadratic Taylor polynomial at α = 0; summing
gives `lem_logconc_taylor`, the two consequences of the paper's Lemma `lem:logconc` that its proof
of Theorem `thm:lowbounds` uses.  Each polygamma bound is proved by telescoping:  if R(x+n) → 0 and
t(y) < R(y) − R(y+1) for all y ≥ x, then Σⱼ t(x+j) < R(x).  The step inequalities reduce to rational
functions whose numerators have positive coefficients; for ψ₀, log(1 + 1/y) is bracketed by its
series in 1/(2y+1), and γ enters through Mathlib's `tendsto_harmonic_sub_log`.
`hasDerivAt_logGamma` (in `LogitMean.lean`) shows that the series ψ₀ is the derivative of log Γ;
that ψ₁ and ψ₂ are its derivatives is not formalized.

## Large-shape expansion (`LargeShape.lean`)

* `LamL α β` — the explicit terms `log(α/β) − Δ/3 − Δ(29α²+50αβ+29β²)/(810αβ(α+β))`, `Δ = 1/α − 1/β`,
  of the large-shape expansion of `logit ν_B` (paper:  Theorem `thm:largeexp`, proved there by
  Laplace's method, not formalized).
* `UniformRemainderConjecture` — stated only:  `0 < log m(α,β) − LamL α β < Δ/(72α²)` for `0 < α < β`
  (paper:  Conjecture `conj:largeR`).
* `lem_wh_margin` — proved:  `LamL α β + Δ/(72α²) < log(ν_Γ2(α)/ν_Γ2(β))` for `1 ≤ α < β`
  (paper:  Lemma `lem:whmargin`, in a weaker form).
* `nuB2Conjecture_of_uniformRemainder` — proved:  `UniformRemainderConjecture → NuB2Conjecture`.


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c55e6e786f49471c72fbddbec5415808896aec1e",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0-rc3",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fb13df72ecefd8ddbf9291021d7f33a8673eb57b",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "29ff470276c725ae01505d55b17148c18fc7dfd3",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e81a29bda33a6b257bd37557a6aa6aebe175d96",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c643bbb3c24f8a25f9c14e3a6b1ceb13d01f3de1",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a90fbf7b02ff06a0deebf74088dff9e5fe02c9ea",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "37b0ba0b26109cf9f9c541f0f9557e50cfa1a3b9",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3b7c8101932390d60e92a3f3d917901d5b5a773b",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "843844fa601dd56767b1eb22b7ada5b64d5e567a",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0-rc3",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "median_theorems",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "median_theorems"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["MedianBounds"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = false # Mathlib house-style linters (line length etc.) off
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.35.0-rc3"

[[lean_lib]]
name = "MedianBounds"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0-rc3


==> anc/python/build_notebook.py <==
"""Build paper1_figures.ipynb from medians.py and figures_paper1.py.

The notebook writes both modules with %%writefile, so it is self-contained
(it runs as-is in Colab), and the .py files stay the single source.
"""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))


def code(src):
    return {"cell_type": "code", "metadata": {}, "execution_count": None,
            "outputs": [], "source": src.splitlines(keepends=True)}


def md(src):
    return {"cell_type": "markdown", "metadata": {}, "source": src.splitlines(keepends=True)}


def read(name):
    with open(os.path.join(HERE, name), encoding="utf-8") as f:
        return f.read()


FIGS = [
    ("fig_linear", "Medians and approximations on an arctan(α) axis."),
    ("fig_example", "Example bimodal beta PDF and CDF, α = 0.4, β = 0.8."),
    ("fig_rel3", "Relative errors of the ratio forms ν_B0, ν_B1, ν_B2, ν_B4."),
    ("fig_rel4", "The same, zoomed to ±4%."),
    ("fig_contour1", "Relative error contours of ν_B4."),
    ("fig_loglog", "Medians and approximations on log-log axes."),
    ("fig_rel5", "Relative error of the low-α asymptote ν_B5."),
    ("fig_rel_odds", "Relative errors of the odds-corrected bounds ν_B8 and ν_B9."),
    ("fig_contour_odds", "Relative error contours of the bounds ν_B8, ν_B9 and ν_1/30, on α ≤ β."),
    ("fig_rel_whole", "Relative error of the combined approximation ν_B10."),
    ("fig_contour_whole", "Relative error contours of ν_B10."),
]

CHECKS = r'''import numpy as np
from scipy.special import gammaincinv
from scipy.optimize import brentq, minimize_scalar
import medians as m

# nu_B3 relative error range on 1 <= alpha <= beta (paper: -0.171% to +0.212%)
lo, hi = 1.0, -1.0
for a in np.logspace(0, 4, 300):
    b = a * np.logspace(0, 5.5, 300)
    b = b[b <= 3e6]
    e = m.nu_B3(a, b) / m.nu_B(a, b) - 1
    lo, hi = min(lo, e.min()), max(hi, e.max())
print(f"nu_B3 on 1 <= alpha <= beta: {100*lo:+.3f}% to {100*hi:+.3f}%")

# nu_G3 against the gamma median (paper: at most +0.212% for x >= 1)
r = minimize_scalar(lambda x: -(m.nu_G3(x) / m.nu_G(x) - 1), bounds=(1, 20), method="bounded")
print(f"nu_G3 max overestimate for x >= 1: {100*-r.fun:.4f}% at x = {r.x:.3f}")
x0 = brentq(lambda x: m.nu_G3(x) - m.nu_G(x), 0.5, 1.0)
print(f"nu_G3 crosses nu_G at x = {x0:.4f}")
'''


CHECKS2 = read("checks2.py")
CHECKS3 = read("checks3.py")


def main():
    cells = [
        md("# Figures for *On the Median of the Beta Distribution in Relation to the Median "
           "of the Gamma Distribution*\n\n"
           "This notebook regenerates every figure in the paper and checks its numerical claims:  "
           "the error ranges of $\\nu_{\\textrm{B}3}$, $\\nu_{\\Gamma 3}$, the low-$\\alpha$ bounds, "
           "$\\nu_{1/30}$ and the combined approximation $\\nu_{\\textrm{B}10}$, and the values of $c$ "
           "quoted in Section 3.  The first cells write the modules "
           "`medians.py` (all medians and approximations, with the paper's numbering) and "
           "`figures_paper1.py` (one function per figure, named by its LaTeX label), and the script "
           "`checks_mp.py`, which re-checks the error ranges with 30-digit medians from mpmath and "
           "reproduces the numerical evidence for the conjectures.\n"),
        code("%%writefile medians.py\n" + read("medians.py")),
        code("%%writefile figures_paper1.py\n" + read("figures_paper1.py")),
        code("%%writefile checks_mp.py\n" + read("checks_mp.py")),
        code("%matplotlib inline\nimport importlib\nimport matplotlib.pyplot as plt\n"
             "import medians, figures_paper1 as fp\n"
             "importlib.reload(medians); importlib.reload(fp)\n"
             "import os\nos.makedirs('figures', exist_ok=True)\n\n"
             "def show(name, with_B3=False):\n"
             "    fig = fp.make(name, with_B3)\n"
             "    suffix = '_B3' if with_B3 else ''\n"
             "    fig.savefig(f'figures/{name}{suffix}.pdf')\n"
             "    plt.show()\n"),
        md("## Numerical claims"),
        code(CHECKS),
        md("### Odds-corrected bounds and the combined approximation\n"
           "Error ranges quoted in the paper for $\\nu_{\\textrm{B}8}$, $\\nu_{\\textrm{B}9}$, "
           "the odds forms built on $\\nu_{\\textrm{B}5}$, $\\nu_{1/30}$ and the combined "
           "approximation $\\nu_{\\textrm{B}10}$, on grids from $\\beta = 0.001$ to $10^6$."),
        code(CHECKS2),
        md("### The values of $c$ in Section 3, and Carter's formula\n"
           "The value $c^*(\\alpha,\\beta)$ that makes the ratio form with $g(x) = x - 1/3 + c/x$ exact:  "
           "its maximum over $1 \\le \\alpha \\le \\beta$ (which makes $\\nu_{1/30}$ an upper bound "
           "there) and its peak; the minimax $c$ over $1 \\le \\alpha \\le \\beta$; and the worst error of "
           "Carter's (1947) formula."),
        code(CHECKS3),
        md("### High-precision checks (mpmath)\n"
           "With `QUICK = True` the grids of the error ranges are subsampled (every 7th point); set "
           "`checks_mp.QUICK = False` before running for the full grids (about ten more minutes)."),
        code("import checks_mp\nchecks_mp.QUICK = True     # False for the full grids\n"
             "checks_mp.part1()\nchecks_mp.tiny_shapes()\nchecks_mp.random_points(400 if checks_mp.QUICK else 3000)\nprint('2. Conjectures')\nchecks_mp.conj_B4()\nchecks_mp.conj_wh()\n"
             "checks_mp.conj_largeR()\nchecks_mp.triangle()\nchecks_mp.c45_failure()"),
        md("## Figures"),
    ]
    for name, title in FIGS:
        cells.append(md(f"### `{name}`\n{title}"))
        cells.append(code(f"show('{name}')"))
    cells += [
        md("### Variants with $\\nu_{\\textrm{B}3}$ (green)"),
        code("for name in ['fig_linear', 'fig_rel3', 'fig_rel4', 'fig_loglog']:\n    show(name, with_B3=True)"),
        md("## Download (Colab)"),
        code("import shutil\nshutil.make_archive('paper1_figures', 'zip', 'figures')\n"
             "try:\n    from google.colab import files\n    files.download('paper1_figures.zip')\n"
             "except ImportError:\n    print('wrote paper1_figures.zip')"),
    ]
    nb = {"cells": cells, "metadata": {
        "kernelspec": {"display_name": "Python 3", "language": "python", "name": "python3"},
        "language_info": {"name": "python"}}, "nbformat": 4, "nbformat_minor": 5}
    out = os.path.join(HERE, "paper1_figures.ipynb")
    with open(out, "w", encoding="utf-8") as f:
        json.dump(nb, f, indent=1, ensure_ascii=False)
    print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/python/checks2.py <==
import numpy as np
import medians as m

def low_grid(b_lo, b_hi, n_b=300, upper=True):
    """alpha <= min(beta, 1) grids, dense toward alpha = 0 and toward the edge."""
    t = np.concatenate([np.logspace(-4, 0, 400)[:-1], 1 - np.logspace(-2.3, -10, 50)])
    A, B = [], []
    for b in np.logspace(np.log10(b_lo), np.log10(b_hi), n_b):
        a = t * min(b, 1.0)
        A.append(a); B.append(np.full_like(a, b))
    A, B = np.concatenate(A), np.concatenate(B)
    T = m.nu_B(A, B)
    k = T > 1e-250            # skip medians that underflow
    return A[k], B[k], T[k]

def high_grid(b_hi=1e6, n_b=300):
    A, B = [], []
    for b in np.logspace(np.log10(1.00001), np.log10(b_hi), n_b):
        a = np.tan(np.linspace(np.arctan(1), np.arctan(b), 300))
        A.append(a); B.append(np.full_like(a, b))
    A, B = np.concatenate(A), np.concatenate(B)
    return A, B, m.nu_B(A, B)

def report(name, approx, grid):
    A, B, T = grid
    with np.errstate(all="ignore"):
        e = approx(A, B) / T - 1
    i, j = np.argmin(e), np.argmax(e)
    print(f"{name}: {100*e[i]:+.3f}% at ({A[i]:.3g}, {B[i]:.3g}) to "
          f"{100*e[j]:+.3f}% at ({A[j]:.3g}, {B[j]:.3g})")
    return e

G1 = low_grid(1e-3, 0.99999)          # alpha <= beta < 1
G2 = low_grid(1.00001, 1e6)           # alpha <= 1 < beta
G3 = high_grid()                      # 1 <= alpha <= beta

# nu_B5 at alpha = beta (tends to 1 as beta -> 0)
for b in [0.01, 0.1, 0.5]:
    print(f"nu_B5({b}, {b}) = {m.nu_B5(b, b):.4f}")

# Odds form with v = nu_B5 and k = 1 (paper:  lower bound for beta < 1, worst -3.0%;
# upper bound for beta > 1, up to +19%)
odds1 = lambda a, b: m._odds(m.nu_B5(a, b), 1 - b)
report("nu_B5/(1+nu_B5)^(1-beta), beta < 1", odds1, G1)
report("nu_B5/(1+nu_B5)^(1-beta), beta > 1", odds1, G2)

# Odds form with exact gamma functions and the edge-exact k(beta) (paper:  within +-2%)
def k_edge(b):
    b = np.asarray(b, float)
    out = np.empty_like(b)
    lo = b < 1
    d = m.nu_B5(b[lo], b[lo])                                    # exact at alpha = beta
    out[lo] = np.log(2 * d) / np.log1p(d) / (1 - b[lo])
    v = 0.5 / b[~lo]; t = -np.expm1(-m.LOG2 / b[~lo])            # exact at alpha = 1
    out[~lo] = np.log(v / t) / np.log1p(v) / (1 - b[~lo])
    return out
for b in [1e-6, 0.999999, 1.000001, 1e6]:
    print(f"k_edge({b:g}) = {k_edge(np.array([b]))[0]:.4f}")
print(f"2 log(2 log 2) = {2*np.log(2*m.LOG2):.4f}")
odds_edge = lambda a, b: m._odds(m.nu_B5(a, b), k_edge(b) * (1 - b))
report("edge-exact odds form, beta < 1", odds_edge, G1)
report("edge-exact odds form, beta > 1", odds_edge, G2)

# The shifted polygamma constants of nu_B6/nu_B7 bracket the exact values (Theorem lowbounds)
from scipy.special import digamma, polygamma, zeta
bb = np.logspace(-6, np.log10(30), 2000)   # beyond about 30 the gaps are below double precision
c0_lo, c0_up, k_lo, k_up, eta = m._bound_coeffs(bb)
ell0 = -m.EULER_GAMMA - digamma(bb + 1)                 # log F(0, beta)
ell1 = np.pi**2 / 12 - polygamma(1, bb + 1) / 2         # slope of log F at alpha = 0
half_curv = (polygamma(2, 1) - polygamma(2, bb + 1)) / -6   # -l''(0)/2
print("c0_lo < F(0) < c0_up:", bool(np.all(np.log(c0_lo) < ell0) and np.all(ell0 < np.log(c0_up))),
      " k_lo < slope < k_up:", bool(np.all(k_lo < ell1) and np.all(ell1 < k_up)),
      " eta > -l''(0)/2:", bool(np.all(eta > half_curv)))
print(f"c0_up / F(0) - 1 as beta -> 0: {np.exp(np.log(c0_up[0]) - ell0[0]) - 1:.2e}")

# The edge-exact elementary G against the exact F = M_beta(alpha) (paper:  within -0.27% for beta < 1,
# +0.18% for beta > 1; exact at beta = 1 and at alpha = 1)
from scipy.special import gammaln
def logF(a, b):
    return (gammaln(a + 1) + gammaln(b + 1) - gammaln(a + b + 1)) / a
for name, (A, B, T) in [("beta < 1", G1), ("beta > 1", G2)]:
    r = np.expm1(m._log_G(A, B) - logF(A, B))
    print(f"G / F - 1, {name}: {100*r.min():+.3f}% to {100*r.max():+.3f}%")
print("e_D, e_L at beta = 1:", m._e_D(np.array([1.0]))[0], m._e_L(np.array([1.0]))[0])

# The odds-corrected bounds (paper:  nu_B8 in [0, +0.41%], nu_B9 in [-0.44%, 0]); unsteered (kappa = 0)
e8 = report("nu_B8 on alpha <= beta < 1", m.nu_B8, G1)
e9 = report("nu_B9 on alpha <= 1 < beta", m.nu_B9, G2)
f0u = lambda a, b: m._odds_form(a, b, m._e_upper(a, b, 0.0))
f0l = lambda a, b: m._odds_form(a, b, m._e_lower(a, b, 0.0, 1.0))
report("unsteered (kappa = 0), alpha <= beta < 1", f0u, G1)
report("unsteered (kappa = 0), alpha <= 1 < beta", f0l, G2)
for kap in [0.215, 0.21]:
    report(f"upper form with kappa = {kap}", lambda a, b: m._odds_form(a, b, m._e_upper(a, b, kap)), G1)
for kap in [0.209, 0.215]:
    report(f"lower form with kappa = {kap}, c = 2", lambda a, b: m._odds_form(a, b, m._e_lower(a, b, kap, 2.0)), G2)
report("nu_B6 on alpha <= 1 < beta", m.nu_B6, G2)
report("nu_B7 on alpha <= beta < 1", m.nu_B7, G1)
report("nu_c(1/30) on 1 <= alpha <= beta", m.nu_c, G3)

# Worst error against the number of fitted steering constants (paper's table)
steer = {
    "upper, 0": lambda a, b: m._odds_form(a, b, m._e_upper(a, b, 0.0)),
    "upper, 1 (kappa = 0.119)": lambda a, b: m._odds_form(a, b, m._e_upper(a, b, 0.119)),
    "upper, 2 (kappa = 0.173 - 0.568 b^2)": lambda a, b: m._odds_form(a, b, m._e_upper(a, b, m.kappa1(b))),
    "lower, 0": lambda a, b: m._odds_form(a, b, m._e_lower(a, b, 0.0, 1.0)),
    "lower, 1 (kappa = 0.259, c = 1)": lambda a, b: m._odds_form(a, b, m._e_lower(a, b, 0.259, 1.0)),
    "lower, 2 (kappa = 0.328 - 0.131 a, c = 1)": lambda a, b: m._odds_form(a, b, m._e_lower(a, b, m.kappa2(a), 1.0)),
}
for name, f in steer.items():
    with np.errstate(all="ignore"):
        A, B, T = G1 if name.startswith("upper") else G2
        e = f(A, B) / T - 1
    print(f"steering {name}: max |error| {100*np.abs(e).max():.4f}%")

# The combined approximation (paper:  within 0.065% everywhere)
for name, G in [("alpha <= beta < 1", G1), ("alpha <= 1 < beta", G2), ("1 <= alpha <= beta", G3)]:
    report(f"nu_B10 on {name}", m.nu_B10, G)
# continuity across the seams (both sides are exact there)
for a in [0.01, 0.3, 0.7]:
    v = m.nu_B10(np.array([a, a]), np.array([1 - 1e-9, 1 + 1e-9]))
    print(f"nu_B10 across beta = 1 at alpha = {a}: {v[0]:.10g}, {v[1]:.10g}")
for b in [2.0, 20.0]:
    v = m.nu_B10(np.array([1 - 1e-9, 1 + 1e-9]), np.array([b, b]))
    print(f"nu_B10 across alpha = 1 at beta = {b}: {v[0]:.10g}, {v[1]:.10g}")

# The edge-exact c-family member c_AE on 1 <= alpha <= beta (paper: 0.016% with no fitted constant,
# 0.005% with one)
report("ratio form with c = c_AE", lambda a, b: m.nu_c(a, b, m.c_AE(a, b)), G3)
W = lambda a, b: (1 - 1 / a) * (1 - 1 / b)
report("ratio form with c = c_AE + 0.000674 W", lambda a, b: m.nu_c(a, b, m.c_AE(a, b) + 0.000674 * W(a, b)), G3)
# nu_B4 on the same grid, for comparison with nu_E (paper, contribution 6:  0.30%).  Its worst error is
# approached as beta -> inf, where it becomes the error of nu_G4 against the gamma median.
report("nu_B4 on 1 <= alpha <= beta", m.nu_B4, G3)
aa = np.logspace(0, 4, 20001); eg = m.nu_G4(aa) / m.nu_G(aa) - 1
print(f"nu_G4 vs nu_G for alpha >= 1: {100*eg.min():+.4f}% at alpha = {aa[eg.argmin()]:.3g}")

# nu_B4 over the whole domain (Sec. 3.4 and Theorem thm:B4over).  The alpha -> 0 limit of nu_B4/nu_B is
# (2^(1/beta) - 1) exp(gamma + psi0(beta)); the theorem's factor is e^gamma log 2/(1 - c0).
from scipy.special import digamma
lim = lambda b: (2 ** (1 / b) - 1) * np.exp(np.euler_gamma + digamma(b))
print("nu_B4/nu_B as alpha -> 0:  " + ", ".join(f"beta = {b:g}: {100*(lim(b) - 1):+.2f}%" for b in [0.05, 0.2, 0.5, 2, 20, 1e6]))
c0 = (0.5 * np.log(2) - 1 / 3) * np.log(2)
print(f"e^gamma log 2 = {np.exp(np.euler_gamma) * np.log(2):.5f}; theorem factor = {np.exp(np.euler_gamma) * np.log(2) / (1 - c0):.5f}")
tt = np.linspace(np.arctan(1e-3), np.pi / 2 - 1e-4, 700); vv = np.tan(tt)
for th in [1, 0.5, 1 / 3, 0.2]:     # each grid includes the threshold itself
    v2 = np.unique(np.concatenate([vv, [th]])); A4, B4 = np.meshgrid(v2, v2); k4 = (A4 <= B4) & (A4 >= th)
    with np.errstate(all="ignore"):
        e4 = m.nu_B4(A4[k4], B4[k4]) / m.nu_B(A4[k4], B4[k4]) - 1
    print(f"nu_B4 for min(alpha, beta) >= {th:.4g}: {100*np.nanmin(e4):+.2f}% to {100*np.nanmax(e4):+.2f}%")
A4, B4 = np.meshgrid(vv, vv); k4 = A4 <= B4; a4, b4 = A4[k4], B4[k4]
with np.errstate(all="ignore"):
    T4 = m.nu_B(a4, b4); r4 = m.nu_B4(a4, b4) / T4 - 1
ok4 = T4 > 1e-300
print(f"nu_B4 largest overestimate on the grid (alpha <= beta): {100*np.nanmax(r4[ok4]):+.2f}%")
print(f"c*(1, 1) = {m.C_CORNER:.6f}; c*(1/2, 1) = {float(m.c_edge(0.5)):.6f}; c*(1e9, 1) = {float(m.c_edge(1e9)):.6f}")

# Below beta = 0.001 (double-precision medians; see checks_mp.tiny_shapes for smaller beta)
t = np.concatenate([np.logspace(-4, 0, 400)[:-1], 1 - np.logspace(-2.3, -12, 60)])
A = np.concatenate([t * b for b in np.logspace(-5, -3, 60)])
B = np.concatenate([np.full_like(t, b) for b in np.logspace(-5, -3, 60)])
T = m.nu_B(A, B); k = T > 1e-250
report("nu_B10 on alpha <= beta, 1e-5 <= beta <= 1e-3", m.nu_B10, (A[k], B[k], T[k]))

# The beta -> inf limit of beta nu_B10 as a gamma median approximation (paper: -0.044% to +0.002%)
tt = np.linspace(np.arctan(1e-3), np.pi / 2 - 1e-7, 40000); aa = np.tan(tt)
el = m.beta_nu_B10_limit(aa) / m.nu_G(aa) - 1
print(f"lim beta nu_B10 vs nu_G: {100*el.min():+.4f}% at {aa[el.argmin()]:.3g} to {100*el.max():+.4f}% at {aa[el.argmax()]:.3g}")
# c*(x, 1):  maximum (paper:  about 0.03347 near x = 0.404)
xx = np.linspace(0.2, 0.8, 60001); ss = m.c_edge(xx)
print(f"c*(x, 1) max {ss.max():.5f} at x = {xx[ss.argmax()]:.3f}; c*(1/2, 1) - 1/30 = {float(m.c_edge(0.5)) - 1/30:.1e}")
# A third steering constant for alpha <= beta < 1 (paper: 0.064%)
A, B, T = G1
with np.errstate(all="ignore"):
    e3 = m._odds_form(A, B, m._e_upper(A, B, 0.167 + 0.087 * B - 0.795 * B ** 2)) / T - 1
print(f"kappa1 = 0.167 + 0.087 b - 0.795 b^2: max |error| {100*np.nanmax(np.abs(e3)):.4f}%")
# The small-shape limit factor (paper:  e^(-H(0)) = 1.00037)
H0 = 1.5 + m._S0(2.0) - m._S0(3.0) - 1.0
print(f"H-hat(0) = {H0:.3e}; exp(-H-hat(0)) = {np.exp(-H0):.5f}")

# nu_B10 written out in full (Section 5), with P, G, e_D, e_1, kappa_1, kappa_2, and nu_I
# expanded in place, against medians.nu_B10.
def sigma6(b):
    return 1 / (b + 1) + 1 / (2 * (b + 2)) + 1 / (12 * (b + 2) ** 2) - 73 / 108

def tau6(b):
    w = b + 2
    return (9403 / 29160 - 1 / (2 * (b + 1) ** 2) - 1 / (2 * w) - 1 / (4 * w ** 2)
            - 1 / (12 * w ** 3) + 1 / (60 * w ** 5))

def v6(a, b):
    return (((a + b) / (2 * b * (1 + a))) ** (1 / a) * (2 / (1 + b)) ** (a * a)
            * (3 / (2 + b)) ** (1 - a * a) * np.exp((1 - a * a) * sigma6(b) + a * (1 - a) * tau6(b)))

def nu_B10_eq6(a, b):
    """nu_B10 as written out in Section 5, case by case, for scalar a, b."""
    if a > b:
        return 1 - nu_B10_eq6(b, a)
    if b < 1:
        v, vb = v6(a, b), v6(b, b)
        return v * np.exp(-np.log(2 * vb) * np.log1p(v) / np.log1p(vb)
                          * (1 - (0.173 - 0.568 * b * b) * (1 - b) * (1 - a / b)))
    if a < 1:
        v = v6(a, b)
        return v * np.exp(np.log(2 * b * (1 - 2 ** (-1 / b))) * np.log1p(v) / np.log(1 + 1 / (2 * b))
                          * (1 + (0.328 - 0.131 * a) * (1 - a) * b / (b + 1)))
    n30 = (a - 1 / 3 + 1 / (30 * a)) / (a + b - 2 / 3 + 1 / (30 * a) + 1 / (30 * b))
    n4 = (2 ** (1 / b) - 1) / (2 ** (1 / a) + 2 ** (1 / b) - 2)
    return (a - 1) / a * n30 + n4 / a

rng = np.random.default_rng(6)
A6 = 10 ** rng.uniform(-3, 4, 20000); B6 = 10 ** rng.uniform(-3, 4, 20000)
with np.errstate(all="ignore"):
    x6 = np.array([nu_B10_eq6(a, b) for a, b in zip(A6, B6)]); y6 = m.nu_B10(A6, B6)
k6 = y6 > 1e-300
print(f"nu_B10 written out (Sec. 5) vs nu_B10 at {k6.sum()} random points (both orders of alpha, beta): "
      f"max relative difference {np.max(np.abs(x6[k6] / y6[k6] - 1)):.1e}")
# Constants in Sections 5 and 6 from sigma and tau
print(f"sigma(1) = {sigma6(1.0):.1e}, tau(1) = {tau6(1.0):.1e}; G(0,0) = (3/2) e^(sigma(0) - 1) = "
      f"{1.5 * np.exp(sigma6(0.0) - 1):.5f}")
print(f"a = log 3 - 73/108 = {np.log(3) - 73/108:.6f}; b = log(3/2) - 10307/29160 = {np.log(1.5) - 10307/29160:.6f}")

# Section 3.5:  the interpolated nu_I = ((a - 1)/a) nu_c + nu_B4/a for 1 <= alpha <= beta (paper:  -0.003% to
# +0.016% with c = 1/30; about 0.011% with c fitted, near 0.0328; gamma limit within 0.003% and 0.011%)
from scipy.optimize import minimize_scalar
vI = np.unique(np.concatenate([np.logspace(0, 6, 500), 1 + np.logspace(-6, 0, 120)]))
AI, BI = np.meshgrid(vI, vI); kI = AI <= BI; aI, bI = AI[kI], BI[kI]
TI = m.nu_B(aI, bI)
def nu_I(a, b, c=1 / 30):
    return (a - 1) / a * m.nu_c(a, b, c) + m.nu_B4(a, b) / a
eI = nu_I(aI, bI) / TI - 1
print(f"nu_I (c = 1/30), 1 <= alpha <= beta <= 1e6:  {100*eI.min():+.4f}% to {100*eI.max():+.4f}%")
rI = minimize_scalar(lambda c: np.abs(nu_I(aI, bI, c) / TI - 1).max(), bounds=(0.025, 0.04), method="bounded",
                     options={"xatol": 1e-8})
print(f"nu_I with fitted c = {rI.x:.5f}:  max |error| {100*rI.fun:.4f}%")
ag = np.logspace(0, 6, 4000)
for c in (1 / 30, rI.x):
    eg = ((ag - 1) / ag * (ag - 1 / 3 + c / ag) + m.nu_G4(ag) / ag) / m.nu_G(ag) - 1
    print(f"  gamma limit (beta -> inf) with c = {c:.5f}, alpha >= 1:  {100*eg.min():+.4f}% to {100*eg.max():+.4f}%")

# Section 3.3:  nu_E written out in full (c*(x,1) with log 2 cancelled, c_inf expanded) against medians.c_AE
def c_E_full(a, b):
    def D(x):
        u = 2 ** (1 / x) - 1
        return x * (2 / 3 - (x - 1 / 3) * u) / (u - x) - 8 / 405 - 4 * x / (405 * (1 + x) ** 2)
    D1 = (3 - 4 * np.log(2)) / (3 * (1 + 2 * np.log(2))) - 1 / 45
    return 8 / 405 + 4 * a * b / (405 * (a + b) ** 2) + D(a) / b + D(b) / a - D1 / (a * b)
aE = 10 ** rng.uniform(0.01, 4, 5000); bE = aE * 10 ** rng.uniform(0.01, 3, 5000)
print(f"nu_E written out (Sec. 3.3):  max |c_E - medians.c_AE| = {np.max(np.abs(c_E_full(aE, bE) - m.c_AE(aE, bE))):.1e}")


==> anc/python/checks3.py <==
import numpy as np
from scipy.special import betaincinv, gammaincinv
from scipy.optimize import minimize_scalar
import medians as m

def c_exact(a, b, delta=2e-3):
    """The c for which the ratio form with g(x) = x - 1/3 + c/x equals the median at (a, b):
    c = [nu (b - 1/3) - (1 - nu)(a - 1/3)] / [(1 - nu)/a - nu/b].  This is 0/0 on the diagonal, so
    within delta of it (in log b/a) use the symmetric pair sqrt(ab) e^(-+delta/2) (error O(delta^2))."""
    a, b = np.broadcast_arrays(np.asarray(a, float), np.asarray(b, float))
    near = np.abs(np.log(b / a)) < delta
    s = np.sqrt(a * b)
    a2 = np.where(near, s * np.exp(-delta / 2), a)
    b2 = np.where(near, s * np.exp(delta / 2), b)
    t = betaincinv(a2, b2, 0.5)
    return (t * (b2 - 1 / 3) - (1 - t) * (a2 - 1 / 3)) / ((1 - t) / a2 - t / b2)

def c_exact_gamma(a):
    """beta -> infinity limit:  g_c(a) = nu_Gamma(a), c = a (nu_Gamma(a) - a + 1/3)."""
    return a * (gammaincinv(a, 0.5) - a + 1 / 3)

def grid(a_lo, a_hi=1000, n=400, ratio_hi=1e5, b_max=1e6):
    a = np.logspace(np.log10(a_lo), np.log10(a_hi), n)[:, None]
    b = a * np.concatenate([[1.0], 1 + np.logspace(-6, np.log10(ratio_hi - 1), n - 1)])[None, :]
    return a, np.where(b <= b_max, b, np.nan)

# 1.  Largest exact c over 1 <= alpha <= beta (with the gamma limit):  nu_1/30 is an upper bound there
A, B = grid(1.0)
with np.errstate(all="ignore"):
    C = c_exact(A, B)
i = np.unravel_index(np.nanargmax(C), C.shape)
ag = np.logspace(0, 3, 400)
print(f"max exact c on 1 <= alpha <= beta: {np.nanmax(C):.5f} at ({A[i[0],0]:.4g}, {B[i]:.4g}); "
      f"gamma limit max {c_exact_gamma(ag).max():.5f}")

# 2.  Peak of the exact c over alpha, beta > 1/6 (on the diagonal)
r = minimize_scalar(lambda t: -c_exact(t, t), bounds=(0.3, 0.8), method="bounded", options={"xatol": 1e-9})
A, B = grid(1 / 6 + 1e-6)
with np.errstate(all="ignore"):
    C = c_exact(A, B)
ag = np.logspace(np.log10(1 / 6 + 1e-6), 3, 400)
print(f"peak exact c: {-r.fun:.5f} at alpha = beta = {r.x:.4f}; grid max over alpha, beta > 1/6: "
      f"{max(np.nanmax(C), c_exact_gamma(ag).max()):.5f}; 1/29 = {1/29:.5f}")

# 3.  Minimax c over 1 <= alpha <= beta (with the gamma limit), and nu_B3's c = 1/36
A, B = grid(1.0)
T = betaincinv(A, B, 0.5)
ag = A[:, 0]; tg = gammaincinv(ag, 0.5)
def worst(c):
    with np.errstate(all="ignore"):
        ga, gb = A - 1/3 + c / A, B - 1/3 + c / B
        e = ga / (ga + gb) / T - 1
        eg = (ag - 1/3 + c / ag) / tg - 1
    return max(np.nanmax(np.abs(e)), np.abs(eg).max())
r = minimize_scalar(worst, bounds=(8 / 405, 16 / 405), method="bounded", options={"xatol": 1e-9})
print(f"minimax c on 1 <= alpha <= beta: {r.x:.6f} (worst {100*r.fun:.4f}%); "
      f"1/36 = {1/36:.6f} is {100*(1/36/r.x - 1):+.2f}% from it")

# 4.  Carter's (1947) formula at the median:  logit = log(a/b) - (2/3)(u - v)(1 - u - v), u = 1/(2a-1)
def nu_carter(a, b):
    u, v = 1 / (2 * a - 1), 1 / (2 * b - 1)
    return 1 / (1 + (b / a) * np.exp(2 / 3 * (u - v) * (1 - u - v)))
with np.errstate(all="ignore"):
    E = nu_carter(A, B) / T - 1
    Eg = ag * np.exp(-2 / 3 * (1 / (2 * ag - 1)) * (1 - 1 / (2 * ag - 1))) / tg - 1   # beta -> infinity
i = np.unravel_index(np.nanargmax(E), E.shape)
print(f"Carter on 1 <= alpha <= beta: worst {100*np.nanmax(E):+.2f}% at ({A[i[0],0]:.3g}, {B[i]:.3g}); "
      f"beta -> infinity at alpha = 1: {100*Eg[0]:+.2f}% (1/log 2 - 1 = {100*(1/np.log(2)-1):.2f}%)")


==> anc/python/checks_mp.py <==
"""High-precision checks (mpmath) for "On the Median of the Beta Distribution in Relation to the Median
of the Gamma Distribution".

1.  The double-precision grids behind the error ranges of nu_B8, nu_B9 and nu_B10 are re-checked with
   30-digit medians, including points where the median underflows in double precision; there the
   approximations are evaluated in mpmath too.  Below beta = 0.001, the error range of nu_B10 near
   the diagonal is followed toward its limit as beta -> 0.
2.  The numerical evidence for the conjectures is reproduced with 30- to 40-digit medians.

Run as a script; QUICK = True subsamples the grids of part 1 (every 7th point; about three minutes
in all), QUICK = False uses them in full (about ten more minutes).
"""
import numpy as np
import mpmath as mp
from scipy.special import betaincinv

QUICK = True
DPS = 30


# ----------------------------------------------------------------------------
# The median in high precision
# ----------------------------------------------------------------------------

def _betacf(a, b, x, eps):
    """Continued fraction for the incomplete beta function (modified Lentz), in mpmath arithmetic;
    converges quickly for x < (a + 1)/(a + b + 2)."""
    tiny = mp.mpf(10) ** (-mp.mp.dps * 3)
    qab, qap, qam = a + b, a + 1, a - 1
    c, d = mp.mpf(1), 1 - qab * x / qap
    d = 1 / (d if abs(d) > tiny else tiny)
    h = d
    for k in range(1, 200000):
        k2 = 2 * k
        aa = k * (b - k) * x / ((qam + k2) * (a + k2))
        d = 1 + aa * d; d = 1 / (d if abs(d) > tiny else tiny)
        c = 1 + aa / c; c = c if abs(c) > tiny else tiny
        h *= d * c
        aa = -(a + k) * (qab + k) * x / ((a + k2) * (qap + k2))
        d = 1 + aa * d; d = 1 / (d if abs(d) > tiny else tiny)
        c = 1 + aa / c; c = c if abs(c) > tiny else tiny
        delta = d * c
        h *= delta
        if abs(delta - 1) < eps:
            return h
    raise RuntimeError("betacf did not converge")


def _cdf_minus_half(a, b, w, lB):
    """I_x(a, b) - 1/2 at x = 1/(1 + e^-w), computed from w. mpmath's betainc for moderate shape
    parameters; the continued fraction when both are large, where betainc's series fails."""
    lx = -mp.log1p(mp.exp(-w))                  # log x
    l1x = -w + lx                               # log(1 - x)
    if a + b < 1000:
        if w <= 0:
            return mp.betainc(a, b, 0, mp.exp(lx), regularized=True) - mp.mpf(1) / 2
        return mp.mpf(1) / 2 - mp.betainc(b, a, 0, mp.exp(l1x), regularized=True)
    eps = mp.mpf(10) ** (-mp.mp.dps + 2)
    x = mp.exp(lx)
    if x < (a + 1) / (a + b + 2):
        front = mp.exp(a * lx + b * l1x - lB)
        return front * _betacf(a, b, x, eps) / a - mp.mpf(1) / 2
    front = mp.exp(b * l1x + a * lx - lB)
    return mp.mpf(1) / 2 - front * _betacf(b, a, mp.exp(l1x), eps) / b


def median_mp(a, b, dps=DPS):
    """Beta(a, b) median to about dps digits, by Newton's method in w = logit x, started from the
    double-precision median or the low-alpha asymptote, whichever is closer.  Both tails are computed from w, so medians near 0 or 1 keep their relative
    accuracy.  Returns (median, logit of the median)."""
    mp.mp.dps = dps + 10
    a, b = mp.mpf(a), mp.mpf(b)
    lB = mp.log(mp.beta(a, b))
    x0 = float(betaincinv(float(a), float(b), 0.5))
    # The low-alpha asymptote (in the smaller shape parameter) is the start when the double-precision
    # median underflows, and also when it is the better start, as for tiny a, b that differ by less than
    # double precision resolves.
    if a <= b:
        w_asym = (mp.loggamma(a + 1) + mp.loggamma(b) - mp.loggamma(a + b) - mp.log(2)) / a
    else:
        w_asym = -(mp.loggamma(b + 1) + mp.loggamma(a) - mp.loggamma(a + b) - mp.log(2)) / b
    w = w_asym
    if 1e-250 < x0 < 1 - 1e-16:
        w_dbl = mp.log(mp.mpf(x0)) - mp.log1p(-mp.mpf(x0))
        if abs(_cdf_minus_half(a, b, w_dbl, lB)) <= abs(_cdf_minus_half(a, b, w_asym, lB)):
            w = w_dbl
    for _ in range(200):
        lx = -mp.log1p(mp.exp(-w))               # log x
        l1x = -w + lx                            # log(1 - x)
        F = _cdf_minus_half(a, b, w, lB)
        step = F / mp.exp(a * lx + b * l1x - lB)  # F / (dF/dw)
        step = max(min(step, 5), -5)
        w -= step
        if abs(step) < mp.mpf(10) ** (-dps - 3) * max(1, abs(w)):
            break
    x = 1 / (1 + mp.exp(-w))
    mp.mp.dps = dps
    return +x, +w


# ----------------------------------------------------------------------------
# The approximations in mpmath, for alpha <= beta (they underflow in double for tiny alpha)
# ----------------------------------------------------------------------------

def _S0(w):
    return mp.log(w) - 1 / (2 * w) - 1 / (12 * w ** 2)


def _S1(w):
    return 1 / w + 1 / (2 * w ** 2) + 1 / (6 * w ** 3) - 1 / (30 * w ** 5)


def logG_mp(a, b):
    """mpmath version of medians._log_G (edge-exact elementary log F)."""
    z, w = b + 1, b + 2
    H = mp.mpf(3) / 2 + _S0(w) - _S0(mp.mpf(3)) - 1 / z
    t1 = mp.pi ** 2 / 6 - mp.mpf(5) / 4 + _S1(w) - _S1(mp.mpf(3)) + 1 / z ** 2
    r0 = 1 - H
    r1 = mp.log(2) - mp.log1p(b)
    q = mp.pi ** 2 / 12 - t1 / 2 - mp.mpf(1) / 2 - r1 + r0
    return -mp.log1p(a) / a + (1 - a) * r0 + a * r1 + a * (1 - a) * q


def eD_mp(b):
    lg = logG_mp(b, b)
    return (lg + mp.log(2)) / mp.log1p(mp.exp(lg))


def eL_mp(b):
    return -mp.log(-2 * b * mp.expm1(-mp.log(2) / b)) / mp.log1p(1 / (2 * b))


def nuB4_mp(a, b):
    return (2 ** (1 / b) - 1) / (2 ** (1 / a) + 2 ** (1 / b) - 2)


def balance_mp(a, b):
    return (2 * b / (a + b)) ** (-1 / a)


def odds_form_mp(a, b, e):
    v = balance_mp(a, b) * mp.exp(logG_mp(a, b))
    return v / (1 + v) ** e


def nuB8_mp(a, b, kappa=mp.mpf("0.22")):
    return odds_form_mp(a, b, eD_mp(b) * (1 - kappa * (1 - b) * (1 - a / b)))


def nuB9_mp(a, b, kappa=mp.mpf("0.2"), c=2):
    return odds_form_mp(a, b, eL_mp(b) * (1 + kappa * (1 - a) * b / (b + c)))


def nuc_mp(a, b, c=mp.mpf(1) / 30):
    ga, gb = a - mp.mpf(1) / 3 + c / a, b - mp.mpf(1) / 3 + c / b
    return ga / (ga + gb)


def nuB10_mp(a, b):
    """nu_B10 for a <= b."""
    if a == b:
        return mp.mpf(1) / 2
    if b < 1:
        kappa = mp.mpf("0.173") - mp.mpf("0.568") * b ** 2
        return odds_form_mp(a, b, eD_mp(b) * (1 - kappa * (1 - b) * (1 - a / b)))
    if a < 1:
        kappa = mp.mpf("0.328") - mp.mpf("0.131") * a
        return odds_form_mp(a, b, eL_mp(b) * (1 + kappa * (1 - a) * b / (b + 1)))
    lam = (a - 1) / a
    return lam * nuc_mp(a, b) + (1 - lam) * nuB4_mp(a, b)


# ----------------------------------------------------------------------------
# 1.  The error ranges of nu_B8, nu_B9 and nu_B10 with 30-digit medians
# ----------------------------------------------------------------------------

def low_grid(b_lo, b_hi, n_b=300):
    """The alpha <= min(beta, 1) grids of the paper, dense toward alpha = 0 and toward the edge."""
    t = np.concatenate([np.logspace(-4, 0, 400)[:-1], 1 - np.logspace(-2.3, -10, 50)])
    for b in np.logspace(np.log10(b_lo), np.log10(b_hi), n_b):
        for a in t * min(b, 1.0):
            yield a, b


def high_grid(b_hi=1e6, n_b=300):
    for b in np.logspace(np.log10(1.00001), np.log10(b_hi), n_b):
        for a in np.tan(np.linspace(np.arctan(1), np.arctan(b), 300)):
            yield a, b


def check_grid(name, pts, approxs, step):
    worst = {k: [mp.inf, None, -mp.inf, None] for k in approxs}
    dmax, n, n_under = 0.0, 0, 0
    for i, (a, b) in enumerate(pts):
        if i % step:
            continue
        nu, _ = median_mp(a, b)
        x = betaincinv(a, b, 0.5)
        if x > 1e-250:
            dmax = max(dmax, abs(float(x / nu - 1)))
        else:
            n_under += 1
        A, B = mp.mpf(a), mp.mpf(b)
        for k, f in approxs.items():
            e = f(A, B) / nu - 1
            W = worst[k]
            if e < W[0]:
                W[0], W[1] = e, (a, b)
            if e > W[2]:
                W[2], W[3] = e, (a, b)
        n += 1
    print(f"{name}: {n} points ({n_under} where the median underflows in double); "
          f"largest |double/30-digit - 1| = {dmax:.1e}")
    for k, (lo, plo, hi, phi) in worst.items():
        print(f"  {k}: {100*float(lo):+.3f}% at ({plo[0]:.3g}, {plo[1]:.3g}) to "
              f"{100*float(hi):+.3f}% at ({phi[0]:.3g}, {phi[1]:.3g})")


def part1():
    step = 7 if QUICK else 1
    print("1. Error ranges with 30-digit medians" + (" (every 7th grid point)" if QUICK else ""))
    check_grid("alpha <= beta < 1, 0.001 <= beta", low_grid(1e-3, 0.99999),
               {"nu_B8": nuB8_mp, "nu_B10": nuB10_mp}, step)
    check_grid("alpha <= 1 < beta <= 1e6", low_grid(1.00001, 1e6),
               {"nu_B9": nuB9_mp, "nu_B10": nuB10_mp}, step)
    check_grid("1 <= alpha <= beta <= 1e6", high_grid(),
               {"nu_1/30": nuc_mp, "nu_B10": nuB10_mp}, step)
    # Near the diagonal for small beta, where double-precision medians are least reliable
    pts = [(b * (1 - d), b) for b in np.logspace(-3, -1, 40) for d in np.logspace(-10, -0.3, 40)]
    check_grid("near the diagonal, 0.001 <= beta <= 0.1, 1 - alpha/beta from 1e-10 to 0.5", pts,
               {"nu_B8": nuB8_mp, "nu_B10": nuB10_mp}, 1)


def tiny_shapes():
    """Below beta = 0.001 the errors of nu_B10 that matter are near the diagonal, where alpha/beta is
    within a few multiples of beta of 1.  As beta -> 0 with 1/alpha - 1/beta fixed, the logit of the
    median tends to (1/beta - 1/alpha)/2; the prefactor P tends to exp((1/beta - 1/alpha)/2), G(beta, beta)
    to nearly 1 and the odds exponent to nearly 1, so the odds-corrected forms tend to the limit too,
    up to a small factor from the elementary harmonic-number sum."""
    for e in (3.4, 4, 5, 6, 8, 12, 20):
        b = mp.mpf(10) ** (-mp.mpf(e))
        dps = int(2 * e) + 20
        lo, hi = (mp.mpf(1), None), (mp.mpf(-1), None)
        for lu in np.linspace(-e - 3, -0.02, 81):
            mp.mp.dps = dps + 10
            a = b * (1 - mp.mpf(10) ** mp.mpf(lu))
            x = median_mp(a, b, dps=dps)[0]
            mp.mp.dps = dps + 10
            err = nuB10_mp(a, b) / x - 1
            lo, hi = min(lo, (err, lu)), max(hi, (err, lu))
        mp.mp.dps = DPS
        print(f"nu_B10, beta = 10^-{e:g}: relative error from {float(lo[0]) * 100:+.3f}% "
              f"(1 - alpha/beta = 10^{lo[1]:.2f}) to {float(hi[0]) * 100:+.3f}% (10^{hi[1]:.2f})")


def random_points(n=3000, seed=2):
    """Random off-grid points with 30-digit medians:  the signs of nu_B8 and nu_B9 and the error range of
    nu_B10 in the two low-alpha regions (beta from 1e-6 to 1 and from 1 to 1e9, alpha/beta down to
    1 - 1e-8)."""
    rng = np.random.default_rng(seed)
    for name, f, lo, hi, upper in (("nu_B8", nuB8_mp, -6, 0, True), ("nu_B9", nuB9_mp, 0, 9, False)):
        worst_wrong, e10, e10_small = mp.mpf(0), [], []
        for _ in range(n // 2 if QUICK else n):
            b = mp.mpf(10) ** mp.mpf(rng.uniform(lo, hi))
            if upper:
                r = 1 - mp.mpf(10) ** mp.mpf(rng.uniform(-8, 0))
                a = b * r
            else:
                a = mp.mpf(10) ** mp.mpf(rng.uniform(-4, 0)) if rng.random() < 0.5 else \
                    1 - mp.mpf(10) ** mp.mpf(rng.uniform(-8, 0))
            mp.mp.dps = 45
            x = median_mp(a, b, dps=40)[0]
            mp.mp.dps = 45
            e = f(a, b) / x - 1
            worst_wrong = min(worst_wrong, e) if upper else max(worst_wrong, e)
            e10.append(nuB10_mp(a, b) / x - 1)
            if b < mp.mpf("0.001"):
                e10_small.append(e10[-1])
        mp.mp.dps = DPS
        side = "below" if upper else "above"
        print(f"{name}: {n // 2 if QUICK else n} random points; worst error on the wrong side ({side} 0): "
              f"{float(worst_wrong) * 100:+.2e}%; nu_B10 there from {float(min(e10)) * 100:+.4f}% "
              f"to {float(max(e10)) * 100:+.4f}%")
        if e10_small:
            print(f"  of these, {len(e10_small)} with beta < 0.001: nu_B10 from "
                  f"{float(min(e10_small)) * 100:+.4f}% to {float(max(e10_small)) * 100:+.4f}%")


# ----------------------------------------------------------------------------
# 2.  Evidence for the conjectures
# ----------------------------------------------------------------------------

def nuB2(a, b):
    g = lambda x: x * (1 - 1 / (9 * x)) ** 3
    return g(a) / (g(a) + g(b))


def conj_B4():
    """Conjecture thm:B4bound:  sign(nu_B4 - nu_B) = sign((a-1)(b-1)(a-b)) on a 300-point grid."""
    x = np.logspace(np.log10(0.02), np.log10(200), 300)
    n = bad = 0
    margin = mp.inf
    for i in range(300):
        for j in range(i + 1, 300):
            a, b = x[i], x[j]
            if a == 1 or b == 1:
                continue
            nu, _ = median_mp(a, b)
            d = nuB4_mp(mp.mpf(a), mp.mpf(b)) / nu - 1
            s = np.sign((a - 1) * (b - 1) * (a - b))
            n += 1
            bad += int(np.sign(float(d)) != s)
            margin = min(margin, abs(d))
    print(f"nu_B4 sign: {n} pairs alpha < beta on [0.02, 200], {bad} with the wrong sign; "
          f"smallest |nu_B4/nu_B - 1| = {mp.nstr(margin, 3)}")


def conj_wh():
    """Conjecture conj:wh:  nu_B < nu_B2 for 1 <= alpha < beta; and where the bound starts to hold."""
    bad, n = 0, 0
    for a in np.logspace(0, 2, 60):
        for r in 1 + np.logspace(-6, 4, 60):
            nu, _ = median_mp(a, a * r)
            n += 1
            bad += int(nuB2(mp.mpf(a), mp.mpf(a * r)) <= nu)
    print(f"Wilson--Hilferty: {n} points with 1 <= alpha < beta <= 1e6, {bad} with nu_B2 <= nu_B")
    # smallest alpha above which nu_B < nu_B2 for all beta > alpha (on a grid of beta/alpha)
    rs = 1 + np.logspace(-6, 5, 120)
    def holds(a):
        return all(nuB2(mp.mpf(a), mp.mpf(a * r)) > median_mp(a, a * r)[0] for r in rs)
    lo, hi = 0.55, 0.7
    for _ in range(25):
        mid = (lo + hi) / 2
        lo, hi = (lo, mid) if holds(mid) else (mid, hi)
    print(f"  nu_B < nu_B2 for all beta > alpha once alpha > {hi:.4f}")


def conj_largeR():
    """Conjecture conj:largeR: 0 < R alpha^2 / Delta < 1/72, R = logit nu_B - Lambda_inf."""
    mp.mp.dps = 40
    lo, hi, at = mp.inf, -mp.inf, None
    alphas = np.union1d(np.logspace(np.log10(0.05), np.log10(80), 40), np.linspace(0.85, 1.1, 51))
    for a in alphas:                         # finer near alpha = 1, where the maximum is
        for r in 1 + np.logspace(-6, 4, 40):
            A, B = mp.mpf(a), mp.mpf(a) * mp.mpf(r)
            _, w = median_mp(A, B, dps=40)
            D = 1 / A - 1 / B
            lam = (mp.log(A / B) - D / 3
                   - D * (29 * A ** 2 + 50 * A * B + 29 * B ** 2) / (810 * A * B * (A + B)))
            q = (w - lam) * A ** 2 / D
            lo = min(lo, q)
            if q > hi:
                hi, at = q, (a, r)
    print(f"R alpha^2/Delta on 0.05 <= alpha <= 80, 1 + 1e-6 <= beta/alpha <= 1e4: "
          f"{mp.nstr(lo, 4)} to {mp.nstr(hi, 5)} (at alpha = {at[0]:.3g}, beta/alpha = {at[1]:.4g}); "
          f"1/72 = {1/72:.5f}")


def triangle(n=400, seed=1):
    """m(x, z) < m(x, y) m(y, z) for random 0 < x < y < z in [0.01, 200], m = nu_B/(1 - nu_B)."""
    rng = np.random.default_rng(seed)
    bad = 0
    worst = mp.inf
    for _ in range(n):
        x, y, z = np.sort(np.exp(rng.uniform(np.log(0.01), np.log(200), 3)))
        L = lambda u, v: median_mp(u, v)[1]          # log m = logit nu_B
        d = L(x, y) + L(y, z) - L(x, z)
        bad += int(d <= 0)
        worst = min(worst, d)
    print(f"triangle: {n} random triples, {bad} violations; smallest log-margin {mp.nstr(worst, 3)}")


def c45_failure(alpha=100.0):
    """Below which beta/alpha the ratio form with c = 1/45 falls below the median at this alpha."""
    c = mp.mpf(1) / 45
    def sign(r):
        A = mp.mpf(alpha); B = A * r
        return nuc_mp(A, B, c) - median_mp(alpha, float(B))[0]
    lo, hi = 1 + 1e-6, 3.0
    for _ in range(40):
        mid = float(np.sqrt(lo * hi))
        lo, hi = (mid, hi) if sign(mid) < 0 else (lo, mid)
    print(f"c = 1/45 at alpha = {alpha:g}: below the median for beta/alpha < {hi:.3f}")


if __name__ == "__main__":
    part1()
    tiny_shapes()
    random_points()
    print("2. Conjectures")
    conj_B4()
    conj_wh()
    conj_largeR()
    triangle()
    c45_failure()


==> anc/python/checks_mp_full.out <==
1. Error ranges with 30-digit medians
alpha <= beta < 1, 0.001 <= beta: 134700 points (75162 where the median underflows in double); largest |double/30-digit - 1| = 1.1e-12
  nu_B8: +0.000% at (1, 1) to +0.406% at (0.315, 0.467)
  nu_B10: -0.064% at (0.0864, 0.0948) to +0.065% at (0.0508, 0.0686)
alpha <= 1 < beta <= 1e6: 134700 points (32652 where the median underflows in double); largest |double/30-digit - 1| = 9.0e-13
  nu_B9: -0.444% at (0.467, 16) to -0.000% at (1, 1)
  nu_B10: -0.044% at (0.275, 1e+06) to +0.046% at (0.467, 1.82)
1 <= alpha <= beta <= 1e6: 90000 points (0 where the median underflows in double); largest |double/30-digit - 1| = 3.5e-09
  nu_1/30: -0.000% at (1.74, 1.74) to +0.989% at (1, 1e+06)
  nu_B10: -0.003% at (1.17, 1e+06) to +0.016% at (1.63, 3.32)
near the diagonal, 0.001 <= beta <= 0.1, 1 - alpha/beta from 1e-10 to 0.5: 1600 points (1 where the median underflows in double); largest |double/30-digit - 1| = 1.0e-12
  nu_B8: +0.000% at (0.0242, 0.0242) to +0.170% at (0.0717, 0.1)
  nu_B10: -0.064% at (0.091, 0.1) to +0.065% at (0.0566, 0.079)
nu_B10, beta = 10^-3.4: relative error from +0.000% (1 - alpha/beta = 10^-6.40) to +0.037% (10^-2.17)
nu_B10, beta = 10^-4: relative error from +0.000% (1 - alpha/beta = 10^-7.00) to +0.037% (10^-2.38)
nu_B10, beta = 10^-5: relative error from +0.000% (1 - alpha/beta = 10^-8.00) to +0.037% (10^-3.31)
nu_B10, beta = 10^-6: relative error from +0.000% (1 - alpha/beta = 10^-9.00) to +0.037% (10^-4.17)
nu_B10, beta = 10^-8: relative error from +0.000% (1 - alpha/beta = 10^-11.00) to +0.037% (10^-6.06)
nu_B10, beta = 10^-12: relative error from +0.000% (1 - alpha/beta = 10^-15.00) to +0.037% (10^-9.94)
nu_B10, beta = 10^-20: relative error from +0.000% (1 - alpha/beta = 10^-23.00) to +0.037% (10^-17.54)
nu_B8: 3000 random points; worst error on the wrong side (below 0): +0.00e+00%; nu_B10 there from -0.0642% to +0.0644%
  of these, 1480 with beta < 0.001: nu_B10 from +0.0000% to +0.0373%
nu_B9: 3000 random points; worst error on the wrong side (above 0): +0.00e+00%; nu_B10 there from -0.0435% to +0.0369%


==> anc/python/exact_medians.py <==
"""Exact beta medians (appendix, after the non-existence theorem).

For beta = n a positive integer and alpha = p/q rational, x = y^q turns I_x(alpha, n) = 1/2 into a
polynomial in y of degree p + q(n - 1).  For q <= 9, alpha <= 2, 2 <= n <= 5 and degree <= 30, this
script takes the irreducible factor holding the median, factors it modulo 150 primes (each
factorization pattern is the cycle type of a Frobenius element of the Galois group), and applies
Jordan's theorem:  an irreducible polynomial whose group contains an l-cycle, l prime and l <= d - 3,
has the alternating group A_d in its Galois group, so it is not solvable by radicals.  Cases of degree
<= 4 are solvable; the one other case, (1/6, 2), is the Trinks polynomial y^7 - 7y + 3, with group PSL(2, 7).
Needs sympy and python-flint.  Runs in a few minutes.
"""
import sympy as sp
from fractions import Fraction as Fr
from math import comb
from sympy.utilities.iterables import partitions
y = sp.symbols('y')

def median_poly(a, n):
    p, q = a.numerator, a.denominator
    terms = [(Fr(comb(n - 1, k) * (-1) ** k) / (a + k), p + q * k) for k in range(n)]
    B = sum(c for c, _ in terms)
    expr = sum(sp.Rational(c.numerator, c.denominator) * y ** e for c, e in terms) - sp.Rational(B.numerator, B.denominator) / 2
    num = sp.together(expr).as_numer_denom()[0]
    for f, _ in sp.factor_list(num)[1]:
        fp = sp.Poly(f, y)
        if any(0 < r.evalf() < 1 for r in fp.real_roots()):
            return sp.Poly(fp.as_expr() * sp.sign(fp.LC()), y)

def cycle_types(fp, nprimes=300):
    import flint
    coeffs = [int(c) for c in reversed(fp.all_coeffs())]
    F = flint.fmpz_poly(coeffs)
    disc = int(sp.discriminant(fp)); lc = coeffs[-1]
    types = {}; pr = 3; count = 0
    while count < nprimes:
        pr = int(sp.nextprime(pr))
        if disc % pr == 0 or lc % pr == 0: continue
        G = flint.nmod_poly(coeffs, pr)
        c, fl = G.factor()
        t = tuple(sorted((f.degree() for f, m in fl for _ in range(m)), reverse=True))
        types[t] = types.get(t, 0) + 1
        count += 1
    sq = disc > 0 and sp.integer_nthroot(disc, 2)[1]
    return types, sq

from sympy import isprime
def jordan(types, d):
    for t in types:
        for l in set(t):
            if isprime(l) and l <= d - 3 and t.count(l) == 1 and all(c % l for c in t if c != l):
                return True
    return False

seen = set()
for q in range(1, 10):
    for p in range(1, 2 * q + 1):
        a = Fr(p, q)
        if a.denominator != q or a == 1: continue
        for n in range(2, 6):
            if q == 1 and a >= n: continue
            if p + q * (n - 1) > 30: continue
            fp = median_poly(a, n)
            deg = fp.degree()
            if deg <= 4:
                print(f"alpha={a}, beta={n}: degree {deg} (solvable)", fp.as_expr(), flush=True); continue
            types, sq = cycle_types(fp, 150)
            big = jordan(types, deg)
            tag = ("contains A_d" + (" (=A_d)" if sq else " (=S_d)")) if big else f"SPECIAL? {len(types)} cycle types"
            print(f"alpha={a}, beta={n}: degree {deg}: {tag}", fp.as_expr() if not big else '', flush=True)


==> anc/python/figures_paper1.py <==
"""Figures for the beta-median paper (paper 1), ported from Matlab.

Run as a script to write every figure as PDF (and optionally PNG previews):

    python figures_paper1.py [--outdir DIR] [--png] [--with-B3] [FIGNAME ...]

Each figure function is named by the LaTeX label of the figure it produces
(fig_linear makes the figure labelled fig:linear, and so on), and returns a
matplotlib Figure, so the functions can also be called from a notebook.
"""

import argparse
import os

import matplotlib.pyplot as plt
import contourpy
import numpy as np
from matplotlib.colors import LinearSegmentedColormap
from scipy import stats

import medians as m

# ----------------------------------------------------------------------------
# Shared style
# ----------------------------------------------------------------------------

# Figures are drawn larger than printed and scaled down by LaTeX:
# FIGSIZE to one column (PRINT_WIDTH), FIGSIZE_SQUARE to 0.8 column.
PRINT_WIDTH = 3.5             # inches, IEEE two-column \linewidth
MIN_FONT_PT = 8.0             # smallest printed text size wanted
FIGSIZE = (5.6, 3.5)
FIGSIZE_SQUARE = (4.48, 4.48)
SCALE = FIGSIZE[0] / PRINT_WIDTH          # same for both figure shapes
FONT = MIN_FONT_PT * SCALE                # drawn size of the smallest text
plt.rcParams.update({
    "font.family": "STIXGeneral",
    "mathtext.fontset": "stix",
    "font.size": FONT,
    "axes.linewidth": 0.6,
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.top": True,
    "ytick.right": True,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "lines.linewidth": 1.0,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
})

# Colors.  The first five are Matlab's pure colors, as in the original figures.
# Contrast against white (WCAG ratio):  blue 8.6, red 4.0, magenta 3.1, cyan 1.3
# (cyan is used only for faint grid lines).  GREEN is darkened from pure green
# (1.4) to 4.6, a little more contrast than red.  Curves get their colors through
# the STYLE table below, so changing a color here changes it everywhere.
MAGENTA = "#ff00ff"
RED = "#ff0000"
BLUE = "#0000ff"
CYAN = "#00ffff"
BLACK = "#000000"
YELLOW = "#ffff00"
GREEN = "#008800"
BROWN = "#d06000"       # contrast 3.6; reads as brown on white
GRAY = "#d0d0d0"        # true median:  a wide band, so it can be light

# A few samples of Matlab's parula colormap, for the contour plots.
PARULA = LinearSegmentedColormap.from_list("parula", [
    (0.2422, 0.1504, 0.6603), (0.1540, 0.5902, 0.9218), (0.0704, 0.7457, 0.7258),
    (0.6720, 0.7793, 0.2227), (0.85, 0.50, 0.05)])
# The last sample was parula's yellow, (0.9769, 0.9839, 0.0805), too light to see on white; an orange-brown
# ends the map instead.  Only the 20% and 50% contours of fig_contour1 fall past the fourth sample.

BETAS = [0.05, 0.2, 0.5, 1, 2, 5, 20]
BETA_TICK_LABELS = ["0.05", "0.2", "0.5", "1", "2", "5", "20"]

# Curve styles:  (color, linestyle, linewidth, caption words).  Each quantity has
# its own style, used in every figure where it appears, so captions can refer to
# curves by style.  The true median is a wide gray band drawn underneath, so the
# approximations that track it stay visible on top of it.
DOTTED_WIDTH = 1.6
STYLE = {
    "nu_B":  (GRAY, "-", 2.6, "wide gray"),
    "nu_B0": (MAGENTA, "-", 1.0, "magenta solid"),
    "nu_B1": (RED, "--", 1.0, "red dashed"),
    "nu_B2": (BLUE, "-.", 1.0, "blue dash-dot"),
    "nu_B3": (GREEN, "-", 1.0, "green solid"),
    "nu_B4": (BLACK, ":", DOTTED_WIDTH, "black dotted"),
    "nu_B5": (BLUE, ":", DOTTED_WIDTH, "blue dotted"),
}


def style_key():
    """Print each quantity's curve style, for writing captions."""
    for key, (_, _, _, words) in STYLE.items():
        print(f"{key:7s} {words}")


def _plot(ax, x, y, key, **kw):
    color, ls, lw, _ = STYLE[key]
    kw.setdefault("zorder", 1.5 if key == "nu_B" else 2)
    ax.plot(x, y, color=color, linestyle=ls, linewidth=lw, **kw)


def _beta_lines(ax, x, ylim, width=0.5):
    ax.vlines(x, *ylim, colors=CYAN, linewidth=width, zorder=0)


def _atan_axis(ax, ylim):
    """arctan(alpha) axis with cyan grid lines at the beta values."""
    t = np.arctan(BETAS)
    _beta_lines(ax, t, ylim)
    ax.set_xticks(t)
    ax.set_xticklabels(BETA_TICK_LABELS)
    ax.set_xlim(0, np.pi / 2)
    ax.set_ylim(*ylim)
    ax.set_xlabel(r"$\alpha$")


def _tan_range(t_lo, t_hi, dt, include_end=False):
    t = np.arange(t_lo, t_hi, dt)
    if include_end:
        t = np.append(t, t_hi)
    return np.tan(t)


# ----------------------------------------------------------------------------
# Section II-III figures
# ----------------------------------------------------------------------------

def fig_linear(with_B3=False):
    """Medians and approximations on an arctan(alpha) axis."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    _atan_axis(ax, (0, 1))
    ax.axvline(np.pi / 4, color=BLACK, linewidth=0.5)
    ax.axhline(0.5, color=BLACK, linewidth=0.5)
    a = _tan_range(0.01, np.arctan(500), 0.001)
    for b in BETAS:
        _plot(ax, np.arctan(a), m.nu_B(a, b), "nu_B")
        if b > 1 / 3:
            k = a > 1 / 3
            _plot(ax, np.arctan(a[k]), m.nu_B1(a[k], b), "nu_B1")
        if b > 1 / 9:
            k = a > 1 / 9
            _plot(ax, np.arctan(a[k]), m.nu_B2(a[k], b), "nu_B2")
        if with_B3 and b > 1 / 3:
            k = a > 1 / 3
            _plot(ax, np.arctan(a[k]), m.nu_B3(a[k], b), "nu_B3")
    labels = [(3, 0.1, "20"), (2, 0.25, "5"), (1.5, 0.4, "2"), (1.15, 0.53, "1"),
              (0.72, 0.63, "1/2"), (0.31, 0.75, "1/5"), (0.065, 0.83, "1/20")]
    for x, y, s in labels:
        ax.text(np.arctan(x), y, rf"$\beta = {s}$")
    ax.set_yticks(np.arange(0, 1.01, 0.1))
    ax.set_ylabel(r"beta median$(\alpha,\beta)$ and approximations")
    return fig


def fig_example():
    """Example bimodal beta PDF and CDF, alpha = 0.4, beta = 0.8."""
    a, b = 0.4, 0.8
    dx = 1 / 2048
    x = np.arange(dx / 2, 1, dx)
    pdf = stats.beta.pdf(x, a, b)
    cdf = stats.beta.cdf(x, a, b)
    med = m.nu_B(a, b)

    fig, ax = plt.subplots(figsize=FIGSIZE)
    idx = np.arange(len(x))
    lo = idx[(cdf < 0.5) & (idx % 20 == 19)]
    hi = idx[(cdf > 0.5) & (idx % 20 == 19)]
    # Matlab's dash patterns are fixed lengths; matplotlib scales them with the line width, which made
    # the wide yellow strokes' pattern four times coarser than the cyan.  Turn the scaling off here.
    with plt.rc_context({"lines.scale_dashes": False}):
        ax.vlines(x[lo], 0, pdf[lo], colors=YELLOW, linewidth=2, linestyles="-.")
        ax.vlines(x[hi], 0, pdf[hi], colors=CYAN, linewidth=0.5, linestyles="-.")
    ax.plot(x, pdf, color=BLUE)
    ax.plot(x, cdf, color=RED)
    ax.plot([med, med], [0, 1], color=BLACK, linewidth=0.75)
    ax.axhline(0.5, color=BLACK, linewidth=0.75)

    ax.plot(m.nu_B1(a, b), 0.389, "k", marker=(6, 2, 0), markersize=9)   # Kerman, asterisk
    ax.plot(m.nu_B0(a, b), 0.495, "ko", markersize=6, fillstyle="none")
    ax.plot(m.nu_B5(a, b), 0.508, "kx", markersize=8)        # low-alpha asymptote

    ax.text(0.35, 1.7, r"$\alpha = 0.4,\ \beta = 0.8$")
    ax.text(0.07, 2, "PDF")
    ax.text(0.7, 1, "CDF")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 4)
    ax.set_xlabel(r"$x$")
    ax.set_ylabel(r"PDF $p_{\mathrm{B}}(x)$ and CDF")
    return fig


def _rel_err_curves(ax, with_B3, dt):
    for b in BETAS:
        a = _tan_range(dt, np.arctan(b), dt, include_end=True)
        t = np.arctan(a)
        truth = m.nu_B(a, b)
        _plot(ax, t, m.nu_B0(a, b) / truth - 1, "nu_B0")
        if b > 1 / 9:
            k = a > 1 / 9
            _plot(ax, t[k], m.nu_B2(a[k], b) / truth[k] - 1, "nu_B2")
        if b > 1 / 3:
            k = a > 1 / 3
            _plot(ax, t[k], m.nu_B1(a[k], b) / truth[k] - 1, "nu_B1")
        _plot(ax, t, m.nu_B4(a, b) / truth - 1, "nu_B4")
        if with_B3 and b > 1 / 3:
            k = a > 1 / 3
            _plot(ax, t[k], m.nu_B3(a[k], b) / truth[k] - 1, "nu_B3")


def fig_rel3(with_B3=False):
    """Relative errors of the ratio forms for alpha <= beta."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (-1.0, 0.25)
    _atan_axis(ax, ylim)
    ax.axhline(0, color=CYAN, linewidth=0.5, zorder=0)
    _rel_err_curves(ax, with_B3, 0.002)
    ax.set_ylim(*ylim)
    ax.set_ylabel("relative error")
    return fig


def fig_rel4(with_B3=False):
    """Relative errors of the ratio forms, zoomed to +/- 4%."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (-0.041, 0.041)
    _atan_axis(ax, ylim)
    ax.axhline(0, color=CYAN, linewidth=0.5, zorder=0)
    _rel_err_curves(ax, with_B3, 0.002)
    ax.set_ylim(*ylim)
    ax.set_yticks(np.arange(-0.04, 0.041, 0.01))
    ax.set_ylabel("relative error")
    return fig


# ----------------------------------------------------------------------------
# Relative-error contour plots
# ----------------------------------------------------------------------------

SMALL_LEVELS = np.array([0.001, 0.002, 0.005, 0.01])
LARGE_LEVELS = np.array([0.02, 0.05, 0.1, 0.2, 0.5])


CONTOUR_WIDTH = 1.4       # one weight (and so one dash length) for every contour level


def _level_colors(levels):
    lo, hi = np.log(0.001), np.log(0.5)
    return [PARULA(0.05 + 0.95 * (np.log(v) - lo) / (hi - lo)) for v in levels]


def _rel_err_grid(approx, dt=0.002):
    """Relative error on an arctan grid, reflected to alpha > beta."""
    t = np.arange(np.arctan(0.002), np.pi / 2, dt)
    v = np.tan(t)
    A, B = np.meshgrid(v, v)               # A varies along x (alpha)
    lower = A <= B
    err = np.empty_like(A)
    with np.errstate(all="ignore"):
        a, b = A[lower], B[lower]
        err[lower] = approx(a, b) / m.nu_B(a, b) - 1
        a, b = A[~lower], B[~lower]        # nu(a, b) = 1 - nu(b, a)
        small = m.nu_B(b, a)
        e = (1 - approx(b, a)) / (1 - small) - 1
        # Where 1 - median rounds to 1 the error is pure rounding noise.
        e[small < 1e-9] = np.nan
        err[~lower] = e
    return t, err


def _draw_contours(ax, t, err, levels=None, zero=True):
    if zero:
        ax.contour(t, t, err, [0], colors=BLACK, linestyles=":",
                   linewidths=DOTTED_WIDTH)
    sets = []
    for lv, lw in (levels or ((SMALL_LEVELS, CONTOUR_WIDTH), (LARGE_LEVELS, CONTOUR_WIDTH))):
        colors = _level_colors(lv)
        cp = ax.contour(t, t, err, lv, colors=colors, linestyles="--", linewidths=lw)
        cn = ax.contour(t, t, -err, lv, colors=colors, linestyles="-", linewidths=lw)
        sets += [(cp, +1), (cn, -1)]
    return sets


# Contour labels sit on their lines, in the plain text style of the other figures, tilted along the line but
# never by more than LABEL_MAX_ANGLE, so they read left to right.
LABEL_MAX_ANGLE = 40.0


def _pct(v):
    return "0" if v == 0 else rf"${'+' if v > 0 else '-'}{100 * abs(v):g}\%$"


def _snap(t, err, v, x, y):
    """The point of the contour err = v (v signed) nearest (x, y), in the plotted arctan coordinates, and the
    direction of the line there, in degrees, between -90 and 90."""
    z = err if v >= 0 else -err
    best = None
    for p in contourpy.contour_generator(t, t, z).lines(abs(v)):
        if len(p) < 5:
            continue
        d = np.hypot(p[:, 0] - x, p[:, 1] - y)
        i = int(np.nanargmin(d))
        if best is None or d[i] < best[0]:
            best = (d[i], p, i)
    _, p, i = best
    dx, dy = p[min(i + 3, len(p) - 1)] - p[max(i - 3, 0)]
    ang = (np.degrees(np.arctan2(dy, dx)) + 90) % 180 - 90
    return p[i], ang


def _curve_labels(ax, t, err, specs, **kw):
    """specs:  (signed level, alpha, beta[, ha]); each label goes on the line of its level nearest (alpha, beta),
    centered there, or starting there with ha="left" (for a line that ends at the edge of the plot)."""
    for v, a, b, *ha in specs:
        (x, y), ang = _snap(t, err, v, np.arctan(a), np.arctan(b))
        ang = 0.0 if v == 0 else float(np.clip(ang, -LABEL_MAX_ANGLE, LABEL_MAX_ANGLE))
        ax.text(x, y, _pct(v), rotation=ang, rotation_mode="anchor", ha=(ha or ["center"])[0], va="center", **kw)


def _contour_axes(ax, labels):
    for x, y, s in labels:
        ax.text(np.arctan(x), np.arctan(y), s)
    ticks = np.arctan(BETAS)
    ax.set_xticks(ticks)
    ax.set_xticklabels(BETA_TICK_LABELS)
    ax.set_yticks(ticks)
    ax.set_yticklabels(BETA_TICK_LABELS)
    ax.set_xlim(0, np.pi / 2)
    ax.set_ylim(0, np.pi / 2)
    ax.set_aspect("equal")
    ax.set_xlabel(r"$\alpha$")
    ax.set_ylabel(r"$\beta$")


def _contour_fig(approx, label_specs, levels=None):
    t, err = _rel_err_grid(approx)
    fig, ax = plt.subplots(figsize=FIGSIZE_SQUARE)
    _draw_contours(ax, t, err, levels)
    _contour_axes(ax, [])
    _curve_labels(ax, t, err, label_specs)
    return fig


def fig_contour1():
    """Relative error contours of nu_B4."""
    # (signed level, alpha, beta):  each label sits on its line nearest (alpha, beta).  Only the powers of 10 are
    # labeled.  Labels run uphill in the upper-left quadrant and downhill in the lower-left one, following their
    # lines.  Errors are computed where beta < 1 < alpha too, but stay below 0.1% there (at most 0.096%).
    labels = [(+0.001, 0.85, 1.25), (+0.01, 0.4, 3.7), (+0.1, 0.1, 12),
              (-0.001, 1.33, 4.68),
              (-0.001, 0.442, 0.798), (-0.01, 0.3, 0.7), (-0.1, 0.077, 0.624),
              (+0.001, 0.75, 0.45), (+0.01, 0.372, 0.251)]
    return _contour_fig(m.nu_B4, labels)


# ----------------------------------------------------------------------------
# Section IV (low-alpha) figures
# ----------------------------------------------------------------------------

def fig_loglog(with_B3=False):
    """Medians and approximations on log-log axes."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (1e-12, 1.0)
    _beta_lines(ax, BETAS, ylim)
    ax.axvline(1, color=BLACK, linewidth=0.5)
    ax.axhline(0.5, color=BLACK, linewidth=0.5)
    for b in BETAS:
        a = _tan_range(0.002, np.arctan(b), 0.001)
        _plot(ax, a, m.nu_B(a, b), "nu_B")
        _plot(ax, a, m.nu_B4(a, b), "nu_B4")
        if b > 1 / 3:
            k = a > 1 / 3
            _plot(ax, a[k], m.nu_B1(a[k], b), "nu_B1")
        if b > 1 / 9:
            k = a > 1 / 9
            _plot(ax, a[k], m.nu_B2(a[k], b), "nu_B2")
        if with_B3 and b > 1 / 6:
            k = a > 1 / 6
            _plot(ax, a[k], m.nu_B3(a[k], b), "nu_B3")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(0.02, 25)
    ax.set_ylim(*ylim)
    ax.set_xticks(BETAS)
    ax.set_xticklabels(BETA_TICK_LABELS)
    ax.minorticks_off()
    ax.tick_params(axis="x", top=False)   # top ticks sit oddly above the curves' ends at 0.5
    ax.set_yticks([10.0 ** k for k in range(-12, 1, 2)])
    ax.set_xlabel(r"$\alpha$")
    ax.set_ylabel(r"beta median$(\alpha,\beta)$ and approximations")
    return fig


def fig_rel5():
    """Relative error of the low-alpha asymptote nu_B5, extended beyond alpha = beta."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (-0.5, 1.0)
    _atan_axis(ax, ylim)
    ax.axhline(0, color=BLACK, linewidth=0.5)
    for b in BETAS:
        a = _tan_range(0.001, np.arctan(b), 0.001)
        _plot(ax, np.arctan(a), m.nu_B5(a, b) / m.nu_B(a, b) - 1, "nu_B5")
    for b in BETAS:   # nu_B5 extended beyond alpha = beta
        a = _tan_range(0.01, np.arctan(1000), 0.001)
        ax.plot(np.arctan(a), m.nu_B5(a, b) / m.nu_B(a, b) - 1, color=BLUE, linewidth=0.5)
    ax.set_ylim(*ylim)
    ax.set_ylabel("relative error")
    return fig


# ----------------------------------------------------------------------------
# Odds-corrected bounds and the combined approximation
# ----------------------------------------------------------------------------

ODDS_REL_LABELS_RED = {0.05: (0.006, 0.0015), 0.2: (0.15, 0.0028), 0.5: (0.34, 0.0042), 0.9: (0.62, 0.0011)}
ODDS_REL_LABELS_BLUE = {"1.1": (0.6, -0.0010), "2": (0.47, -0.0030), "5, 20, 400": (0.395, -0.0052)}


def fig_rel_odds():
    """Relative errors of nu_B8 (beta < 1) and nu_B9 (beta > 1) against alpha."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (-0.0055, 0.005)   # room for the "5, 20, 400" label just under its curves
    _beta_lines(ax, [b for b in BETAS if b <= 1], ylim, width=0.35)
    ax.plot([0, 1], [0, 0], color=BLACK, linewidth=0.5)
    for b in [0.05, 0.2, 0.5, 0.9]:
        a = np.linspace(0.001, b, 1500)
        ax.plot(a, m.nu_B8(a, b) / m.nu_B(a, b) - 1, color=RED, linewidth=1.0)
    for b in [1.1, 2, 5, 20, 400]:
        a = np.linspace(0.001, 1, 1500)
        ax.plot(a, m.nu_B9(a, b) / m.nu_B(a, b) - 1, color=BLUE, linewidth=1.0)
    for b, xy in ODDS_REL_LABELS_RED.items():
        ax.text(*xy, f"{b:g}", color=RED)
    for s, xy in ODDS_REL_LABELS_BLUE.items():
        ax.text(*xy, s, color=BLUE)
    ax.set_xlim(0, 1.0)
    ax.set_ylim(*ylim)
    ax.set_yticks(np.arange(-0.004, 0.00401, 0.002))
    ax.set_xlabel(r"$\alpha$")
    ax.set_ylabel("relative error")
    return fig


def _upper_triangle_err(f, region):
    """Relative error of f on one region of alpha <= beta, NaN elsewhere (no reflection).
    region: 'B8' for a <= b < 1, 'B9' for a <= 1 < b, 'c' for 1 <= a <= b."""
    t = np.arange(np.arctan(0.002), np.pi / 2, 0.002)
    v = np.tan(t)
    A, B = np.meshgrid(v, v)
    k = {"B8": (A <= B) & (B < 1), "B9": (A <= 1) & (B > 1), "c": (A >= 1) & (A <= B)}[region]
    err = np.full(A.shape, np.nan)
    with np.errstate(all="ignore"):
        err[k] = f(A[k], B[k]) / m.nu_B(A[k], B[k]) - 1
    return t, err


# Fig. 9 uses its own, more distinct contour colors and a legend.
ODDS_LEVELS = [(0.0005, "#0072B2", CONTOUR_WIDTH), (0.001, "#66A61E", CONTOUR_WIDTH),
               (0.002, "#E69F00", CONTOUR_WIDTH), (0.004, "#FF0000", CONTOUR_WIDTH)]


def fig_contour_odds():
    """Relative error contours of the partner bound nu_Q of nu_B10, on alpha <= beta only:  nu_B8
    (beta < 1), nu_B9 (alpha <= 1 < beta) and nu_1/30 (1 <= alpha <= beta).  The three are contoured
    separately, since they do not join at the region boundaries.  Not reflected:  a bound on the median
    for alpha < beta becomes a bound of the other sign on 1 - median, which is confusing to show."""
    from matplotlib.lines import Line2D
    fig, ax = plt.subplots(figsize=FIGSIZE_SQUARE)
    for f, region in ((m.nu_B8, "B8"), (m.nu_B9, "B9"), (m.nu_c, "c")):
        t, err = _upper_triangle_err(f, region)
        for lv, color, lw in ODDS_LEVELS:
            ax.contour(t, t, err, [lv], colors=color, linestyles="--", linewidths=lw)
            ax.contour(t, t, -err, [lv], colors=color, linestyles="-", linewidths=lw)
    # Region edges:  dotted (zero error, as in fig_contour1) where the bounds on both sides are exact, on beta = 1 and
    # on alpha = beta; a thin solid line on alpha = 1, beta > 1, where nu_B9 is exact but nu_1/30 is not.
    q = np.pi / 4
    for xs, ys in (([0, q], [q, q]), ([0, np.pi / 2], [0, np.pi / 2])):
        ax.plot(xs, ys, color=BLACK, linestyle=":", linewidth=DOTTED_WIDTH)
    ax.plot([q, q], [q, np.pi / 2], color=BLACK, linewidth=0.5)
    _contour_axes(ax, [])
    # Region names, each in a clear space (found by a pixel-overlap search) away from lines and boundaries.
    for x, y, txt in [(0.354, 0.684, r"$\nu_{\mathrm{B}8}$"), (0.423, 2.912, r"$\nu_{\mathrm{B}9}$"),
                      (1.072, 14.1, r"$\nu_{1/30}$")]:
        ax.text(np.arctan(x), np.arctan(y), txt)
    handles = [Line2D([], [], color=c, linewidth=lw, label=rf"$\pm{100 * lv:g}\%$")
               for lv, c, lw in ODDS_LEVELS]
    handles += [Line2D([], [], color=BLACK, linewidth=CONTOUR_WIDTH, linestyle="--", label="positive"),
                Line2D([], [], color=BLACK, linewidth=CONTOUR_WIDTH, linestyle="-", label="negative"),
                Line2D([], [], color=BLACK, linewidth=DOTTED_WIDTH, linestyle=":", label="zero")]
    ax.legend(handles=handles, loc="lower right", frameon=False, handlelength=2.6)
    return fig


FINE_LEVELS = np.array([0.0005, 0.001, 0.002])
MID_LEVELS = np.array([0.005, 0.01, 0.02])


WHOLE_LEVELS = [(0.0001, "#0072B2", CONTOUR_WIDTH), (0.0002, "#66A61E", CONTOUR_WIDTH),
                (0.0004, "#E69F00", CONTOUR_WIDTH), (0.0006, "#FF0000", CONTOUR_WIDTH)]


def fig_contour_whole():
    """Relative error contours of the combined approximation nu_B10, in the style of Fig. 9, on alpha <= beta
    only:  nu_B10(b, a) = 1 - nu_B10(a, b), so the error at a point with alpha > beta is that of its mirror
    point, relative to the larger median, and adds nothing.  nu_B10 is exact on the diagonal."""
    from matplotlib.lines import Line2D
    fig, ax = plt.subplots(figsize=FIGSIZE_SQUARE)
    t, err = _rel_err_grid(m.nu_B10)
    err[t[None, :] > t[:, None]] = np.nan    # drop alpha > beta (alpha varies along x)
    for lv, color, lw in WHOLE_LEVELS:
        ax.contour(t, t, err, [lv], colors=color, linestyles="--", linewidths=lw)
        ax.contour(t, t, -err, [lv], colors=color, linestyles="-", linewidths=lw)
    # Zero error, dotted as in fig_contour1:  the region edges alpha = 1, beta = 1, and alpha = beta, where nu_B10 is
    # exact by construction, drawn as straight lines, and the sign changes inside the regions, contoured away from a
    # thin band around those lines (where the computed error is rounding noise about an exact zero).
    q = np.pi / 4
    for xs, ys in (([0, q], [q, q]), ([q, q], [q, np.pi / 2]), ([0, np.pi / 2], [0, np.pi / 2])):
        ax.plot(xs, ys, color=BLACK, linestyle=":", linewidth=DOTTED_WIDTH)
    X, Y = np.meshgrid(t, t)
    band = (abs(X - q) < 0.01) | (abs(Y - q) < 0.01) | (abs(X - Y) < 0.01)
    ax.contour(t, t, np.where(band, np.nan, err), [0], colors=BLACK, linestyles=":", linewidths=DOTTED_WIDTH)
    _contour_axes(ax, [])
    handles = [Line2D([], [], color=c, linewidth=lw, label=rf"$\pm{100 * lv:g}\%$")
               for lv, c, lw in WHOLE_LEVELS]
    handles += [Line2D([], [], color=BLACK, linewidth=CONTOUR_WIDTH, linestyle="--", label="positive"),
                Line2D([], [], color=BLACK, linewidth=CONTOUR_WIDTH, linestyle="-", label="negative"),
                Line2D([], [], color=BLACK, linewidth=DOTTED_WIDTH, linestyle=":", label="zero")]
    ax.legend(handles=handles, loc="lower right", frameon=False, handlelength=2.6)
    return fig


def fig_rel_whole():
    """Relative error of the combined approximation nu_B10 on an arctan(alpha) axis."""
    fig, ax = plt.subplots(figsize=FIGSIZE)
    ylim = (-0.0007, 0.0007)
    _atan_axis(ax, ylim)
    ax.axhline(0, color=BLACK, linewidth=0.5)
    for b in BETAS:
        a = _tan_range(0.001, np.pi / 2 - 0.001, 0.001)
        a = a[a <= b]
        ax.plot(np.arctan(a), m.nu_B10(a, b) / m.nu_B(a, b) - 1, color=RED, linewidth=1.0)
    # The high-beta limit:  beta nu_B10 against the gamma median, for all alpha.
    a = _tan_range(0.001, np.pi / 2 - 0.001, 0.001)
    ax.plot(np.arctan(a), m.beta_nu_B10_limit(a) / m.nu_G(a) - 1, color=RED, linewidth=1.2,
            linestyle=":")
    ax.set_yticks(np.round(np.arange(-0.0006, 0.00061, 0.0002), 4))
    ax.set_ylabel("relative error")
    return fig


# ----------------------------------------------------------------------------
# Driver
# ----------------------------------------------------------------------------

FIGURES = {
    "fig_linear": fig_linear,
    "fig_example": fig_example,
    "fig_rel3": fig_rel3,
    "fig_rel4": fig_rel4,
    "fig_contour1": fig_contour1,
    "fig_loglog": fig_loglog,
    "fig_rel5": fig_rel5,
    "fig_rel_odds": fig_rel_odds,
    "fig_contour_odds": fig_contour_odds,
    "fig_contour_whole": fig_contour_whole,
    "fig_rel_whole": fig_rel_whole,
}
TAKES_B3 = {"fig_linear", "fig_rel3", "fig_rel4", "fig_loglog"}


def make(name, with_B3=False):
    fn = FIGURES[name]
    return fn(with_B3=with_B3) if name in TAKES_B3 else fn()


def main():
    import matplotlib
    matplotlib.use("Agg")
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("names", nargs="*", default=list(FIGURES))
    p.add_argument("--outdir", default="figures")
    p.add_argument("--with-B3", action="store_true",
                   help="add nu_B3 (the 1/36 ratio form, green) where it fits")
    p.add_argument("--png", action="store_true", help="also write PNG previews")
    args = p.parse_args()
    os.makedirs(args.outdir, exist_ok=True)
    for name in args.names:
        fig = make(name, args.with_B3)
        suffix = "_B3" if args.with_B3 and name in TAKES_B3 else ""
        stem = os.path.join(args.outdir, name + suffix)
        fig.savefig(stem + ".pdf")
        if args.png:
            fig.savefig(stem + ".png", dpi=200)
        plt.close(fig)
        print("wrote", stem + ".pdf")


if __name__ == "__main__":
    main()


==> anc/python/medians.py <==
"""Beta and gamma medians and their approximations.

Names follow the paper "On the Median of the Beta Distribution in Relation to
the Median of the Gamma Distribution" (R. F. Lyon), with the numbering:

  Gamma medians (one shape parameter x):
    nu_G   true gamma median
    nu_G1  x - 1/3                         (Chen & Rubin; Berg & Pedersen lower bound)
    nu_G2  x (1 - 1/(9x))^3                (Wilson--Hilferty)
    nu_G3  (x - 1/6)^2 / x                 (= x - 1/3 + 1/(36x))
    nu_G4  log 2 / (2^(1/x) - 1)           (from the beta median at beta = 1)

  Beta medians (shape parameters a = alpha, b = beta):
    nu_B   true beta median
    nu_B0..nu_B4  ratio forms g(a) / (g(a) + g(b)) with g = nu_G .. nu_G4
                  (nu_B1 is Kerman's; nu_B4 is exact on a = 1, b = 1, a = b)
    nu_B5  low-alpha asymptote (a B(a,b) / 2)^(1/a)
    nu_B6  elementary lower bound for b > 1 (proved)
    nu_B7  elementary upper bound for b < 1 (proved)
    nu_B8  odds-corrected elementary upper bound for a <= b < 1 (numerical)
    nu_B9  odds-corrected elementary lower bound for a <= 1 < b (numerical)
           (both exact on b = 1 and on a = b or a = 1, like nu_B4)
    nu_c   ratio form with g(x) = x - 1/3 + c/x (c = 1/30 here)
    nu_B10 the combined approximation over the whole domain:  the odds-corrected form
           with a fitted steering kappa for a < 1, and nu_c(1/30) interpolated against
           nu_B4 for a >= 1
    c_edge, c_asym, c_AE  the edge function S(x) = c*(x, 1) of the c-family, the ray
           asymptote of c*, and the edge-exact c built from them

All functions accept numpy arrays and broadcast.
"""

import numpy as np
from scipy import special as sp

EULER_GAMMA = np.euler_gamma
LOG2 = np.log(2.0)
ZETA3 = sp.zeta(3.0)


# ----------------------------------------------------------------------------
# True medians
# ----------------------------------------------------------------------------

def nu_B(a, b):
    """True median of Beta(a, b)."""
    return sp.betaincinv(a, b, 0.5)


def nu_G(x):
    """True median of Gamma(x, 1)."""
    return sp.gammaincinv(x, 0.5)


# ----------------------------------------------------------------------------
# Gamma median approximations
# ----------------------------------------------------------------------------

def nu_G1(x):
    return x - 1.0 / 3.0


def nu_G2(x):
    return x * (1.0 - 1.0 / (9.0 * x)) ** 3


def nu_G3(x):
    return (x - 1.0 / 6.0) ** 2 / x


def nu_G4(x):
    return LOG2 / np.expm1(LOG2 / x)


def ratio_form(g, a, b):
    """g(a) / (g(a) + g(b))."""
    ga, gb = g(a), g(b)
    return ga / (ga + gb)


# ----------------------------------------------------------------------------
# Ratio-form beta median approximations
# ----------------------------------------------------------------------------

def nu_B0(a, b):
    return ratio_form(nu_G, a, b)


def nu_B1(a, b):
    """Kerman's approximation."""
    return (a - 1.0 / 3.0) / (a + b - 2.0 / 3.0)


def nu_B2(a, b):
    """Ratio form of the Wilson--Hilferty gamma median approximation."""
    return ratio_form(nu_G2, a, b)


def nu_B3(a, b):
    """Ratio form with g(x) = (x - 1/6)^2 / x."""
    return ratio_form(nu_G3, a, b)


def nu_B4(a, b):
    """Ratio form exact on the lines a = 1, b = 1 and a = b."""
    # = 1 / (1 + (2^(1/a) - 1) / (2^(1/b) - 1)), via logs so tiny shapes don't overflow
    la = LOG2 / a + np.log(-np.expm1(-LOG2 / a))
    lb = LOG2 / b + np.log(-np.expm1(-LOG2 / b))
    return 1.0 / (1.0 + np.exp(la - lb))


# ----------------------------------------------------------------------------
# Low-alpha forms
# ----------------------------------------------------------------------------

def nu_B5(a, b):
    """Low-alpha asymptote 2^(-1/a) (Gamma(a+1) Gamma(b) / Gamma(a+b))^(1/a)."""
    log_factor = sp.gammaln(a + 1.0) + sp.gammaln(b) - sp.gammaln(a + b)
    return np.exp((log_factor - LOG2) / a)


def _balance(a, b):
    """The refactored prefactor (2 b / (a + b))^(-1/a)."""
    return (2.0 * b / (a + b)) ** (-1.0 / a)


def _bound_coeffs(b):
    """One-sided polygamma bounds, applied at w = b + 2 and moved to z = b + 1 with
    psi_0(z) = psi_0(w) - 1/z, psi_1(z) = psi_1(w) + 1/z^2, psi_2(z) = psi_2(w) - 2/z^3.
    Returns (c0_lo, c0_up, k_lo, k_up, eta)."""
    z = b + 1.0
    w = b + 2.0
    c0_up = np.exp(-EULER_GAMMA + 1.0 / z + 1.0 / (2.0 * w) + 1.0 / (12.0 * w ** 2)) / w
    c0_lo = c0_up * np.exp(-1.0 / (120.0 * w ** 4))
    k_up = (np.pi ** 2 / 12.0 - 1.0 / (2.0 * z ** 2)
            - 0.5 * (1.0 / w + 1.0 / (2.0 * w ** 2) + 1.0 / (6.0 * w ** 3) - 1.0 / (30.0 * w ** 5)))
    k_lo = k_up - 1.0 / (84.0 * w ** 7)
    eta = ZETA3 / 3.0 - (2.0 / z ** 3 + 1.0 / w ** 2 + 1.0 / w ** 3 + 1.0 / (2.0 * w ** 4)
                         - 1.0 / (6.0 * w ** 6)) / 6.0
    return c0_lo, c0_up, k_lo, k_up, eta


def nu_B6(a, b):
    """Elementary lower bound on the median for b > 1."""
    c0_lo, _, k_lo, _, eta = _bound_coeffs(b)
    return _balance(a, b) * c0_lo * np.exp(k_lo * a - eta * a ** 2)


def nu_B7(a, b):
    """Elementary upper bound on the median for b < 1."""
    _, c0_up, _, k_up, _ = _bound_coeffs(b)
    return _balance(a, b) * c0_up * np.exp(k_up * a)


# ----------------------------------------------------------------------------
# Odds-corrected low-alpha bounds and the combined approximation
# ----------------------------------------------------------------------------

def _odds(v, e):
    """The odds correction v / (1 + v)^e."""
    return v / (1.0 + v) ** e


def _S0(w):
    """Lower partial sum of the asymptotic series of psi_0."""
    return np.log(w) - 1.0 / (2.0 * w) - 1.0 / (12.0 * w ** 2)


def _S1(w):
    """Lower partial sum of the asymptotic series of psi_1."""
    return 1.0 / w + 1.0 / (2.0 * w ** 2) + 1.0 / (6.0 * w ** 3) - 1.0 / (30.0 * w ** 5)


def _log_G(a, b):
    """Elementary approximation to log F(a, b), F = (Gamma(a+1) Gamma(b+1) / Gamma(a+b+1))^(1/a),
    exact at b = 1 for every a and at a = 1 for every b. log F = -log(1+a)/a + R(a, b), with R = 0 at
    b = 1; R is replaced by the quadratic in a with the exact values at a = 0 and a = 1 and the exact
    slope at a = 0, with the harmonic number H_b = gamma + psi_0(b+1) and psi_1(b+1) replaced by
    their lower partial sums at w = b + 2, anchored to be exact at b = 1."""
    z = b + 1.0
    w = b + 2.0
    H = 1.5 + _S0(w) - _S0(3.0) - 1.0 / z                                 # ~ H_b
    t1 = np.pi ** 2 / 6.0 - 1.25 + _S1(w) - _S1(3.0) + 1.0 / z ** 2       # ~ psi_1(b + 1)
    r0 = 1.0 - H                                                           # R(0, b)
    r1 = LOG2 - np.log1p(b)                                                # R(1, b), exact
    q = np.pi ** 2 / 12.0 - t1 / 2.0 - 0.5 - r1 + r0                       # slope of R at a = 0
    return -np.log1p(a) / a + (1.0 - a) * r0 + a * r1 + a * (1.0 - a) * q


def _e_D(b):
    """Odds exponent that makes the form exact on the diagonal a = b (where the prefactor is 1)."""
    lg = _log_G(b, b)
    return (lg + LOG2) / np.log1p(np.exp(lg))


def _e_L(b):
    """Odds exponent that makes the form exact at a = 1, where the median is 1 - 2^(-1/b)."""
    return -np.log(-2.0 * b * np.expm1(-LOG2 / b)) / np.log1p(0.5 / b)


def _odds_form(a, b, e):
    """v / (1 + v)^e with v = P G:  exact on b = 1 for any e; on a = b (b < 1) when e = e_D(b),
    and on a = 1 (b > 1) when e = e_L(b)."""
    v = _balance(a, b) * np.exp(_log_G(a, b))
    return _odds(v, e)


def _e_upper(a, b, kappa):
    """Steered exponent for a <= b < 1:  e_D at a = b, decreasing toward a = 0 with kappa."""
    return _e_D(b) * (1.0 - kappa * (1.0 - b) * (1.0 - a / b))


def _e_lower(a, b, kappa, c):
    """Steered exponent for a <= 1 < b:  e_L at a = 1, increasing toward a = 0 with kappa."""
    return _e_L(b) * (1.0 + kappa * (1.0 - a) * b / (b + c))


KAPPA_U = 0.22              # nu_B8 is an upper bound for kappa >= 0.215
KAPPA_L, C_L = 0.2, 2.0     # nu_B9 is a lower bound for kappa <= 0.209


def nu_B8(a, b):
    """Odds-corrected elementary upper bound for a <= b < 1 (numerically verified); exact on b = 1
    and a = b."""
    return _odds_form(a, b, _e_upper(a, b, KAPPA_U))


def nu_B9(a, b):
    """Odds-corrected elementary lower bound for a <= 1 < b (numerically verified); exact on b = 1
    and a = 1."""
    return _odds_form(a, b, _e_lower(a, b, KAPPA_L, C_L))


def nu_c(a, b, c=1.0 / 30.0):
    """Ratio form with g(x) = x - 1/3 + c/x."""
    g_a, g_b = a - 1.0 / 3.0 + c / a, b - 1.0 / 3.0 + c / b
    return g_a / (g_a + g_b)


# Steering of the combined approximation, two fitted constants in each low-alpha region.
K1 = (0.173, 0.568)         # a <= b < 1:  kappa(b) = 0.173 - 0.568 b^2
K2 = (0.328, 0.131)         # a <= 1 < b:  kappa(a) = 0.328 - 0.131 a, with c = 1


def kappa1(b):
    return K1[0] - K1[1] * b ** 2


def kappa2(a):
    return K2[0] - K2[1] * a


def _nu_B10_lower(a, b):
    out = np.empty(np.shape(a))
    with np.errstate(all="ignore"):
        k = b < 1
        out[k] = _odds_form(a[k], b[k], _e_upper(a[k], b[k], kappa1(b[k])))
        k = (b >= 1) & (a < 1)
        out[k] = _odds_form(a[k], b[k], _e_lower(a[k], b[k], kappa2(a[k]), 1.0))
        k = a >= 1
        lam = (a[k] - 1.0) / a[k]
        out[k] = lam * nu_c(a[k], b[k]) + (1.0 - lam) * nu_B4(a[k], b[k])
        k = (a == b)
        out[k] = 0.5
    return out


def nu_B10(a, b):
    """Combined approximation over the whole domain, with nu_B(b, a) = 1 - nu_B(a, b)."""
    a, b = np.broadcast_arrays(np.asarray(a, dtype=float), np.asarray(b, dtype=float))
    out = np.empty(a.shape)
    k = a <= b
    out[k] = _nu_B10_lower(a[k], b[k])
    out[~k] = 1.0 - _nu_B10_lower(b[~k], a[~k])
    return out


def beta_nu_B10_limit(a):
    """lim_{beta -> inf} beta * nu_B10(a, beta), to compare with the gamma median nu_G(a).
    For a < 1:  beta v -> V = 2^(-1/a) exp(K(a)), with K the beta -> inf limit of log G + log beta, and
    e_1(beta) ~ -2 beta log(2 log 2), so beta nu_B10 -> V exp(2 log(2 log 2) (1 + kappa2(a)(1 - a)) V).
    For a >= 1:  ((a - 1)/a) (a - 1/3 + 1/(30 a)) + nu_G4(a)/a."""
    a = np.asarray(a, dtype=float)
    t1 = np.pi ** 2 / 6.0 - 1.25 - _S1(3.0)                  # psi_1-hat at beta = inf
    q = np.pi ** 2 / 12.0 - t1 / 2.0 - 1.0 - LOG2 + _S0(3.0)
    with np.errstate(all="ignore"):
        K = -np.log1p(a) / a + (1.0 - a) * (_S0(3.0) - 0.5) + a * LOG2 + a * (1.0 - a) * q
        V = 2.0 ** (-1.0 / a) * np.exp(K)
        low = V * np.exp(2.0 * np.log(2.0 * LOG2) * (1.0 + kappa2(a) * (1.0 - a)) * V)
        high = (a - 1.0) / a * (a - 1.0 / 3.0 + 1.0 / (30.0 * a)) + nu_G4(a) / a
    return np.where(a < 1.0, low, high)


# ----------------------------------------------------------------------------
# The c-family:  the edge function S(x) = c*(x, 1) and the edge-exact c_AE
# ----------------------------------------------------------------------------

C_CORNER = (3.0 - 4.0 * LOG2) / (3.0 * (1.0 + 2.0 * LOG2))   # c*(1, 1) = S(1)


def c_edge(x):
    """S(x) = c*(x, 1), the c that makes the ratio form exact at (x, 1); removable 0/0 at x = 1."""
    x = np.asarray(x, dtype=float)
    g4 = nu_G4(x)
    with np.errstate(all="ignore"):
        s = x * (2.0 / 3.0 * g4 - (x - 1.0 / 3.0) * LOG2) / (LOG2 - x * g4)
    # Near x = 1 the formula is 0/0; use the tangent line there (slope from a central difference).
    return np.where(np.abs(x - 1.0) < 1e-4, C_CORNER + C_EDGE_SLOPE * (x - 1.0), s)


def _c_edge_raw(x):
    g4 = nu_G4(x)
    return x * (2.0 / 3.0 * g4 - (x - 1.0 / 3.0) * LOG2) / (LOG2 - x * g4)


C_EDGE_SLOPE = (_c_edge_raw(1.01) - _c_edge_raw(0.99)) / 0.02   # S'(1), to about 1e-6


def c_asym(a, b):
    """The c that makes the ratio form right to second order on the ray through (a, b)."""
    return 8.0 / 405.0 + 4.0 * a * b / (405.0 * (a + b) ** 2)


def c_AE(a, b):
    """Edge-exact c:  equals c_asym asymptotically and S on the edges a = 1 and b = 1."""
    return (c_asym(a, b) + (c_edge(a) - c_asym(a, 1.0)) / b + (c_edge(b) - c_asym(1.0, b)) / a
            - (C_CORNER - c_asym(1.0, 1.0)) / (a * b))


def rel_err(approx, a, b):
    """Relative error approx / nu_B - 1."""
    return approx(a, b) / nu_B(a, b) - 1.0

